Fairness-aware Regression Robust to Adversarial Attacks

In this paper, we take a first step towards answering the question of how to design fair machine learning algorithms that are robust to adversarial attacks. Using a minimax framework, we aim to design an adversarially robust fair regression model that achieves optimal performance in the presence of an attacker who is able to add a carefully designed adversarial data point to the dataset or perform a rank-one attack on the dataset. By solving the proposed nonsmooth nonconvex-nonconcave minimax problem, the optimal adversary as well as the robust fairness-aware regression model are obtained. For both synthetic data and real-world datasets, numerical results illustrate that the proposed adversarially robust fair models have better performance on poisoned datasets than other fair machine learning models in both prediction accuracy and group-based fairness measure.

==> Simulation1/Insurance/Alg.m <==
clear all
%load the dataset
ISR=csvread("insurance_post.csv");

m=sum(ISR(:,2)==1);
n=length(ISR);
ISR=sortrows(ISR,2);
y=ISR(:,7);
y=normalize(y);
y1=y(1:m);
y2=y(m+1:n);
X=ISR(:,[1,3:6]);
[~,dim]=size(X);
X=normalize(X);
X1=X(1:m,:);
X2=X(m+1:n,:);

X_y=[X,y];
mean_energy=mean(sqrt(diag(X_y*X_y.')));
eta=mean_energy;

acc_t=[];
Fair_t=[];
L1_t=[];
R2_t=[];
acc_t_ori=[];
Fair_t_ori=[];
L1_t_ori=[];
R2_t_ori=[];

acc_rob=[];
Fair_rob=[];
L1_rob=[];
R2_rob=[];

acc_f=[];
Fair_f=[];
L1_f=[];
R2_f=[];
acc_f_ori=[];
Fair_f_ori=[];
L1_f_ori=[];
R2_f_ori=[];

Lam=0.1:0.3:5.2;

for lam=Lam
    C=lam/(m+1)+1/(n+1);
    D=-lam/(n-m)+1/(n+1);
    E=-lam/(m+1)+1/(n+1);
    F_r=lam/(n-m)+1/(n+1);
    % robust linear regression with fairness
    M=C*eta*eta+C*X1.'*X1+D*X2.'*X2;
    dm=eig(M); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m=M\(C*X1.'*y1+D*X2.'*y2); %first order solution
    res_m=C_B(X1,y1,X2,y2,beta_m,m,n,eta,lam);
    N=E*X1.'*X1+F_r*X2.'*X2;
    dn=eig(N);
    beta_n=N\(E*X1.'*y1+F_r*X2.'*y2); %first order solution
    res_n=C_B(X1,y1,X2,y2,beta_n,m,n,eta,lam);
    flag_m=0;flag_n=0;
    if all(dm>0) && res_m >=0 %there exists global minimizer in case 1
        flag_m=1;
        Best_beta_m=beta_m;
        Best_point_m=eta*[Best_beta_m.',-1].'/sqrt(([Best_beta_m.',-1].').'*[Best_beta_m.',-1].');
        X_h_m=[Best_point_m(1:dim).';X];
        y_h_m=[Best_point_m(dim+1);y];
        X1_h_m=[Best_point_m(1:dim).';X1];
        y1_h_m=[Best_point_m(dim+1);y1];
        f_m=1/(n+1)*(y_h_m-X_h_m*Best_beta_m).'*(y_h_m-X_h_m*Best_beta_m);
        F_m=abs((1/(m+1))*(y1_h_m-X1_h_m*Best_beta_m).'*(y1_h_m-X1_h_m*Best_beta_m)+(-1/(n-m))*(y2-X2*Best_beta_m).'*(y2-X2*Best_beta_m));
        l1_m=f_m+lam*F_m;
    elseif all(dn>0) && res_n <= 0 
        flag_n=1;
        Best_beta_n=beta_n;
        if lam >= (n-m)/(n+1)
            Best_point_n=eta*[Best_beta_n.',-1].'/sqrt(([Best_beta_n.',-1].').'*[Best_beta_n.',-1].');
        else
            r_base=[Best_beta_n.',-1];
            Base=null(r_base(:).');
            Best_point_n=Base(:,1);
        end
        X_h_n=[Best_point_n(1:dim).';X];
        y_h_n=[Best_point_n(dim+1);y];
        X1_h_n=[Best_point_n(1:dim).';X1];
        y1_h_n=[Best_point_n(dim+1);y1];
        f_n=1/(n+1)*(y_h_n-X_h_n*Best_beta_n).'*(y_h_n-X_h_n*Best_beta_n);
        F_n=abs((1/(m+1))*(y1_h_n-X1_h_n*Best_beta_n).'*(y1_h_n-X1_h_n*Best_beta_n)+(-1/(n-m))*(y2-X2*Best_beta_n).'*(y2-X2*Best_beta_n));
        l1_n=f_n+lam*F_n;
    else
        P=eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1)+X.'*X;
        p=-X.'*y;u=y.'*y+eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1);
        Q=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        Best_beta=S.'*(w-S*p);
        Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
    end
    if flag_m*flag_n == 1
        if l1_m <= l1_n
            Best_beta=Best_beta_m;
            Best_point=Best_point_m;
        else
            Best_beta=Best_beta_n;
            Best_point=Best_point_n;
        end
    elseif flag_m==1
        Best_beta=Best_beta_m;
        Best_point=Best_point_m;
    elseif flag_n==1
        Best_beta=Best_beta_n;
        Best_point=Best_point_n;
    end
    X_h=[Best_point(1:dim).';X];
    y_h=[Best_point(dim+1);y];
    X1_h=[Best_point(1:dim).';X1];
    y1_h=[Best_point(dim+1);y1];
    % traditional model
    beta_t=(X.'*X)\X.'*y;
    f_t=1/(n+1)*(y_h-X_h*beta_t).'*(y_h-X_h*beta_t);
    F_t=abs((1/(m+1))*(y1_h-X1_h*beta_t).'*(y1_h-X1_h*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t=f_t+lam*F_t;
    r2_t=1-sum((y_h-X_h*beta_t).^2)/sum((y_h-mean(y_h)).^2);
    f_t_ori=1/(n)*(y-X*beta_t).'*(y-X*beta_t);
    F_t_ori=abs((1/(m))*(y1-X1*beta_t).'*(y1-X1*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t_ori=f_t_ori+lam*F_t_ori;
    r2_t_ori=1-sum((y-X*beta_t).^2)/sum((y-mean(y)).^2);
    %unrobust fair model
    beta_f=Beta_min(X,y,X1,y1,X2,y2,lam,n,m,dim);
    f_f=1/(n+1)*(y_h-X_h*beta_f).'*(y_h-X_h*beta_f);
    F_f=abs((1/(m+1))*(y1_h-X1_h*beta_f).'*(y1_h-X1_h*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f=f_f+lam*F_f;
    r2_f=1-sum((y_h-X_h*beta_f).^2)/sum((y_h-mean(y_h)).^2);
    f_f_ori=1/(n)*(y-X*beta_f).'*(y-X*beta_f);
    F_f_ori=abs((1/(m))*(y1-X1*beta_f).'*(y1-X1*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f_ori=f_f_ori+lam*F_f_ori;
    r2_f_ori=1-sum((y-X*beta_f).^2)/sum((y-mean(y)).^2);
    %robust fair model
    f_r=1/(n+1)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
    F_r=abs((1/(m+1))*(y1_h-X1_h*Best_beta).'*(y1_h-X1_h*Best_beta)+(-1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta));
    l1_r=f_r+lam*F_r;
    r2_r=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);

    acc_t=[acc_t,f_t];
    Fair_t=[Fair_t,F_t];
    L1_t=[L1_t,l1_t];
    R2_t=[R2_t,r2_t];
    acc_t_ori=[acc_t_ori,f_t_ori];
    Fair_t_ori=[Fair_t_ori,F_t_ori];
    L1_t_ori=[L1_t_ori,l1_t_ori];
    R2_t_ori=[R2_t_ori,r2_t_ori];

    acc_rob=[acc_rob,f_r];
    Fair_rob=[Fair_rob,F_r];
    L1_rob=[L1_rob,l1_r];
    R2_rob=[R2_rob,r2_r];

    acc_f=[acc_f,f_f];
    Fair_f=[Fair_f,F_f];
    L1_f=[L1_f,l1_f];
    R2_f=[R2_f,r2_f];
    acc_f_ori=[acc_f_ori,f_f_ori];
    Fair_f_ori=[Fair_f_ori,F_f_ori];
    L1_f_ori=[L1_f_ori,l1_f_ori];
    R2_f_ori=[R2_f_ori,r2_f_ori];
end
% plots
figure(1);
plot(Lam,Fair_f,'o');
hold on 
plot(Lam,Fair_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("Error gap");
figure(2);
plot(Lam,acc_f,'o');
hold on 
plot(Lam,acc_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(3);
plot(Lam,L1_t,'+');
hold on 
plot(Lam,L1_rob,'x');
hold on 
plot(Lam,L1_f,'o');
legend("OLS","robust fair model","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(4);
plot(acc_t,Fair_t,'+');
hold on
plot(acc_f,Fair_f,'o');
hold on
plot(acc_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("MSE");
ylabel("Error gap between groups");
figure(5);
plot(R2_t,Fair_t,'+');
hold on
plot(R2_f,Fair_f,'o');
hold on
plot(R2_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("R^2");
ylabel("Error gap between groups");

% plots
figure(6);
plot(Lam,Fair_f_ori,'o');
hold on 
plot(Lam,Fair_t_ori,'x');
legend("unrobust fair model","OLS");
xlabel("lambda");
ylabel("Error gap");
figure(7);
plot(Lam,acc_f_ori,'o');
hold on 
plot(Lam,acc_t_ori,'x');
legend("unrobust fair model","OLS");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(8);
plot(Lam,L1_t_ori,'+');
hold on 
plot(Lam,L1_f_ori,'o');
legend("OLS","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(9);
plot(acc_t_ori,Fair_t_ori,'+');
hold on
plot(acc_f_ori,Fair_f_ori,'o');
legend("OLS","unrobust fair model");
xlabel("MSE");
ylabel("Error gap between groups");




==> Simulation1/Insurance/Alg_both_group.m <==
clear all
%load the dataset
ISR=csvread("insurance_post.csv");

m=sum(ISR(:,2)==1);
n=length(ISR);
ISR=sortrows(ISR,2);
y=ISR(:,7);
y=normalize(y);
y1=y(1:m);
y2=y(m+1:n);
X=ISR(:,[1,3:6]);
[~,dim]=size(X);
X=normalize(X);
X1=X(1:m,:);
X2=X(m+1:n,:);

X_y=[X,y];
mean_energy=mean(sqrt(diag(X_y*X_y.')));
eta_min1=sqrt(max(eig(X1.'*X1))*(n+1)/m/(m+1));
eta_min2=sqrt(max(eig(X2.'*X2))*(n+1)/(n-m)/(n-m+1));
disp("According to the assumption, the minimum value of eta is ");
disp(min(eta_min1,eta_min2));
disp("The mean energy for a sample is ");
disp(mean_energy);
%eta=mean_energy;
%eta=min(eta_min1,eta_min2);
eta=1.5*mean_energy;

acc_t=[];
Fair_t=[];
L1_t=[];
R2_t=[];
acc_t_ori=[];
Fair_t_ori=[];
L1_t_ori=[];
R2_t_ori=[];

acc_rob=[];
Fair_rob=[];
L1_rob=[];
R2_rob=[];

acc_f=[];
Fair_f=[];
L1_f=[];
R2_f=[];
acc_f_ori=[];
Fair_f_ori=[];
L1_f_ori=[];
R2_f_ori=[];

Lam=0.05:0.05:0.4;

for lam=Lam
    C1=lam/(m+1)+1/(n+1);
    D1=-lam/(n-m)+1/(n+1);
    E1=-lam/(m+1)+1/(n+1);
    F1=lam/(n-m)+1/(n+1);
    C2=lam/(m)+1/(n+1);
    D2=-lam/(n-m+1)+1/(n+1);
    E2=-lam/(m)+1/(n+1);
    F2=lam/(n-m+1)+1/(n+1);
    %g1
    M1=C1*eta*eta+C1*X1.'*X1+D1*X2.'*X2;
    dm1=eig(M1); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m1=M1\(C1*X1.'*y1+D1*X2.'*y2); %first order solution
    res_m1=1/(m+1)*(y1-X1*beta_m1).'*(y1-X1*beta_m1)-1/(n-m)*(y2-X2*beta_m1).'*(y2-X2*beta_m1)+1/(m+1)*eta*eta*(1+beta_m1.'*beta_m1);
    %h1
    N1=max(0,E1)*eta*eta+E1*X1.'*X1+F1*X2.'*X2;
    dn1=eig(N1);
    beta_n1=N1\(E1*X1.'*y1+F1*X2.'*y2); %first order solution
    res_n1=1/(m+1)*(y1-X1*beta_n1).'*(y1-X1*beta_n1)-1/(n-m)*(y2-X2*beta_n1).'*(y2-X2*beta_n1)+1/(m+1)*eta*eta*(1+beta_n1.'*beta_n1);
    %g2
    M2=max(0,D2)*eta*eta+C2*X1.'*X1+D2*X2.'*X2;
    dm2=eig(M2); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m2=M2\(C2*X1.'*y1+D2*X2.'*y2); %first order solution
    res_m2=1/(m)*(y1-X1*beta_m2).'*(y1-X1*beta_m2)-1/(n-m+1)*(y2-X2*beta_m2).'*(y2-X2*beta_m2)-1/(n-m+1)*eta*eta*(1+beta_m2.'*beta_m2);
    %h2
    N2=E2*X1.'*X1+F2*X2.'*X2;
    dn2=eig(N2);
    beta_n2=N2\(E2*X1.'*y1+F2*X2.'*y2); %first order solution
    res_n2=1/(m)*(y1-X1*beta_n2).'*(y1-X1*beta_n2)-1/(n-m+1)*(y2-X2*beta_n2).'*(y2-X2*beta_n2)-1/(n-m+1)*eta*eta*(1+beta_n2.'*beta_n2);
   
    % initialization
    flag_m1=0;flag_n1=0;flag_m2=0;flag_n2=0;flag_double=0;
    l1_m1=0;l1_n1=0;l1_m2=0;l1_n2=0;
    % find the global optimizer
    if all(dm1>0) && res_m1 >=0 %there exists global minimizer in case 1 for g1
        flag_m1=1;
        Best_beta_m1=beta_m1;
        Best_point_m1=eta*[Best_beta_m1.',-1].'/sqrt(([Best_beta_m1.',-1].').'*[Best_beta_m1.',-1].');
        X_h_m1=[Best_point_m1(1:dim).';X];
        y_h_m1=[Best_point_m1(dim+1);y];
        X1_h_m1=[Best_point_m1(1:dim).';X1];
        y1_h_m1=[Best_point_m1(dim+1);y1];
        f_m1=1/(n+1)*(y_h_m1-X_h_m1*Best_beta_m1).'*(y_h_m1-X_h_m1*Best_beta_m1);
        F_m1=abs((1/(m+1))*(y1_h_m1-X1_h_m1*Best_beta_m1).'*(y1_h_m1-X1_h_m1*Best_beta_m1)+(-1/(n-m))*(y2-X2*Best_beta_m1).'*(y2-X2*Best_beta_m1));
        l1_m1=f_m1+lam*F_m1;
    elseif all(dn1>0) && res_n1 <=0 %there exists global minimizer in case 1 for h1
        flag_n1=1;
        Best_beta_n1=beta_n1;
        if E1 >=0
            Best_point_n1=eta*[Best_beta_n1.',-1].'/sqrt(([Best_beta_n1.',-1].').'*[Best_beta_n1.',-1].');
        else
            r_base=[Best_beta_n1.',-1];
            Base=null(r_base(:).');
            Best_point_n1=Base(:,1);
        end
        X_h_n1=[Best_point_n1(1:dim).';X];
        y_h_n1=[Best_point_n1(dim+1);y];
        X1_h_n1=[Best_point_n1(1:dim).';X1];
        y1_h_n1=[Best_point_n1(dim+1);y1];
        f_n1=1/(n+1)*(y_h_n1-X_h_n1*Best_beta_n1).'*(y_h_n1-X_h_n1*Best_beta_n1);
        F_n1=abs((1/(m+1))*(y1_h_n1-X1_h_n1*Best_beta_n1).'*(y1_h_n1-X1_h_n1*Best_beta_n1)+(-1/(n-m))*(y2-X2*Best_beta_n1).'*(y2-X2*Best_beta_n1));
        l1_n1=f_n1+lam*F_n1;
    elseif all(dm2>0) && res_m2 >= 0 %there exists global minimizer in case 1 for g2
        flag_m2=1;
        Best_beta_m2=beta_m2;
        if C2 >=0
            Best_point_m2=eta*[Best_beta_m2.',-1].'/sqrt(([Best_beta_m2.',-1].').'*[Best_beta_m2.',-1].');
        else
            r_base=[Best_beta_m2.',-1];
            Base=null(r_base(:).');
            Best_point_m2=Base(:,1);
        end
        X_h_m2=[Best_point_m2(1:dim).';X];
        y_h_m2=[Best_point_m2(dim+1);y];
        X1_h_m2=[Best_point_m2(1:dim).';X1];
        y1_h_m2=[Best_point_m2(dim+1);y1];
        f_m2=1/(n+1)*(y_h_m2-X_h_m2*Best_beta_m2).'*(y_h_m2-X_h_m2*Best_beta_m2);
        F_m2=abs((1/(m))*(y1_h_m2-X1_h_m2*Best_beta_m2).'*(y1_h_m2-X1_h_m2*Best_beta_m2)+(-1/(n-m+1))*(y2-X2*Best_beta_m2).'*(y2-X2*Best_beta_m2));
        l1_m2=f_m2+lam*F_m2;
    elseif all(dn2>0) && res_n2 <= 0 %there exists global minimizer in case 1 for h2
        flag_n2=1;
        Best_beta_n2=beta_n2;
        Best_point_n2=eta*[Best_beta_n2.',-1].'/sqrt(([Best_beta_n2.',-1].').'*[Best_beta_n2.',-1].');
        X_h_n2=[Best_point_n2(1:dim).';X];
        y_h_n2=[Best_point_n2(dim+1);y];
        X1_h_n2=[Best_point_n2(1:dim).';X1];
        y1_h_n2=[Best_point_n2(dim+1);y1];
        f_n2=1/(n+1)*(y_h_n2-X_h_n2*Best_beta_n2).'*(y_h_n2-X_h_n2*Best_beta_n2);
        F_n2=abs((1/(m))*(y1_h_n2-X1_h_n2*Best_beta_n2).'*(y1_h_n2-X1_h_n2*Best_beta_n2)+(-1/(n-m+1))*(y2-X2*Best_beta_n2).'*(y2-X2*Best_beta_n2));
        l1_n2=f_n2+lam*F_n2;
    else
        P=eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1)+X.'*X;
        p=-X.'*y;u=y.'*y+eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1);
        Q=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        Best_beta=S.'*(w-S*p);
        Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
        flag_double=1;
    end
    if flag_m1+flag_n1+flag_m2+flag_n2 >= 1
        if l1_m1 == max([l1_m1,l1_n1,l1_m2,l1_n2])
            Best_beta=Best_beta_m1;
            Best_point=Best_point_m1;
        elseif l1_n1 == max([l1_m1,l1_n1,l1_m2,l1_n2])
            Best_beta=Best_beta_n1;
            Best_point=Best_point_n1;
        elseif l1_m2 == max([l1_m1,l1_n1,l1_m2,l1_n2])
            Best_beta=Best_beta_m2;
            Best_point=Best_point_m2;
        elseif l1_n2 == max([l1_m1,l1_n1,l1_m2,l1_n2])
            Best_beta=Best_beta_n2;
            Best_point=Best_point_n2;
            disp(lam);
            disp(Best_point);
        end
    end

    % Derive the value of f, F and L for each case    
    if flag_m1+flag_n1 >=1 || flag_double ==1% the poisoned point is added to the first group
        X_h=[Best_point(1:dim).';X];
        y_h=[Best_point(dim+1);y];
        X1_h=[Best_point(1:dim).';X1];
        y1_h=[Best_point(dim+1);y1];
        % traditional model
        beta_t=(X.'*X)\X.'*y;
        f_t=1/(n+1)*(y_h-X_h*beta_t).'*(y_h-X_h*beta_t);
        F_t=abs((1/(m+1))*(y1_h-X1_h*beta_t).'*(y1_h-X1_h*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
        l1_t=f_t+lam*F_t;
        r2_t=1-sum((y_h-X_h*beta_t).^2)/sum((y_h-mean(y_h)).^2);
        f_t_ori=1/(n)*(y-X*beta_t).'*(y-X*beta_t);
        F_t_ori=abs((1/(m))*(y1-X1*beta_t).'*(y1-X1*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
        l1_t_ori=f_t_ori+lam*F_t_ori;
        r2_t_ori=1-sum((y-X*beta_t).^2)/sum((y-mean(y)).^2);
        %unrobust fair model
        beta_f=Beta_min(X,y,X1,y1,X2,y2,lam,n,m,dim);
        f_f=1/(n+1)*(y_h-X_h*beta_f).'*(y_h-X_h*beta_f);
        F_f=abs((1/(m+1))*(y1_h-X1_h*beta_f).'*(y1_h-X1_h*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
        l1_f=f_f+lam*F_f;
        r2_f=1-sum((y_h-X_h*beta_f).^2)/sum((y_h-mean(y_h)).^2);
        f_f_ori=1/(n)*(y-X*beta_f).'*(y-X*beta_f);
        F_f_ori=abs((1/(m))*(y1-X1*beta_f).'*(y1-X1*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
        l1_f_ori=f_f_ori+lam*F_f_ori;
        r2_f_ori=1-sum((y-X*beta_f).^2)/sum((y-mean(y)).^2);
        %robust fair model
        f_r=1/(n+1)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
        F2=abs((1/(m+1))*(y1_h-X1_h*Best_beta).'*(y1_h-X1_h*Best_beta)+(-1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta));
        l1_r=f_r+lam*F2;
        r2_r=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);
    elseif flag_m2+flag_n2 >=1 % the poisoned point is added to the second group
        X_h=[X;Best_point(1:dim).'];
        y_h=[y;Best_point(dim+1)];
        X2_h=[X2;Best_point(1:dim).'];
        y2_h=[y2;Best_point(dim+1)];
        % traditional model
        beta_t=(X.'*X)\X.'*y;
        f_t=1/(n+1)*(y_h-X_h*beta_t).'*(y_h-X_h*beta_t);
        F_t=abs((1/(m))*(y1-X1*beta_t).'*(y1-X1*beta_t)+(-1/(n-m+1))*(y2_h-X2_h*beta_t).'*(y2_h-X2_h*beta_t));
        l1_t=f_t+lam*F_t;
        r2_t=1-sum((y_h-X_h*beta_t).^2)/sum((y_h-mean(y_h)).^2);
        f_t_ori=1/(n)*(y-X*beta_t).'*(y-X*beta_t);
        F_t_ori=abs((1/(m))*(y1-X1*beta_t).'*(y1-X1*beta_t)+(-1/(n-m+1))*(y2-X2*beta_t).'*(y2-X2*beta_t));
        l1_t_ori=f_t_ori+lam*F_t_ori;
        r2_t_ori=1-sum((y-X*beta_t).^2)/sum((y-mean(y)).^2);
        %unrobust fair model
        beta_f=Beta_min_new(X,y,X1,y1,X2,y2,lam,n,m,dim);
        f_f=1/(n+1)*(y_h-X_h*beta_f).'*(y_h-X_h*beta_f);
        F_f=abs((1/(m))*(y1-X1*beta_f).'*(y1-X1*beta_f)+(-1/(n-m+1))*(y2_h-X2_h*beta_f).'*(y2_h-X2_h*beta_f));
        l1_f=f_f+lam*F_f;
        r2_f=1-sum((y_h-X_h*beta_f).^2)/sum((y_h-mean(y_h)).^2);
        f_f_ori=1/(n)*(y-X*beta_f).'*(y-X*beta_f);
        F_f_ori=abs((1/(m))*(y1-X1*beta_f).'*(y1-X1*beta_f)+(-1/(n-m+1))*(y2-X2*beta_f).'*(y2-X2*beta_f));
        l1_f_ori=f_f_ori+lam*F_f_ori;
        r2_f_ori=1-sum((y-X*beta_f).^2)/sum((y-mean(y)).^2);
        %robust fair model
        f_r=1/(n+1)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
        F2=abs((1/(m))*(y1-X1*Best_beta).'*(y1-X1*Best_beta)+(-1/(n-m+1))*(y2_h-X2_h*Best_beta).'*(y2_h-X2_h*Best_beta));
        l1_r=f_r+lam*F2;
        r2_r=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);
    end

    acc_t=[acc_t,f_t];
    Fair_t=[Fair_t,F_t];
    L1_t=[L1_t,l1_t];
    R2_t=[R2_t,r2_t];
    acc_t_ori=[acc_t_ori,f_t_ori];
    Fair_t_ori=[Fair_t_ori,F_t_ori];
    L1_t_ori=[L1_t_ori,l1_t_ori];
    R2_t_ori=[R2_t_ori,r2_t_ori];

    acc_rob=[acc_rob,f_r];
    Fair_rob=[Fair_rob,F2];
    L1_rob=[L1_rob,l1_r];
    R2_rob=[R2_rob,r2_r];

    acc_f=[acc_f,f_f];
    Fair_f=[Fair_f,F_f];
    L1_f=[L1_f,l1_f];
    R2_f=[R2_f,r2_f];
    acc_f_ori=[acc_f_ori,f_f_ori];
    Fair_f_ori=[Fair_f_ori,F_f_ori];
    L1_f_ori=[L1_f_ori,l1_f_ori];
    R2_f_ori=[R2_f_ori,r2_f_ori];
end
% plots
figure(1);
plot(Lam,Fair_f,'o');
hold on 
plot(Lam,Fair_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("Error gap");
figure(2);
plot(Lam,acc_f,'o');
hold on 
plot(Lam,acc_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(3);
plot(Lam,L1_t,'+');
hold on 
plot(Lam,L1_rob,'x');
hold on 
plot(Lam,L1_f,'o');
legend("OLS","robust fair model","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(4);
plot(acc_t,Fair_t,'+');
hold on
plot(acc_f,Fair_f,'o');
hold on
plot(acc_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("MSE");
ylabel("Error gap between groups");
figure(5);
plot(R2_t,Fair_t,'+');
hold on
plot(R2_f,Fair_f,'o');
hold on
plot(R2_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("R^2");
ylabel("Error gap between groups");

% plots
figure(6);
plot(Lam,Fair_f_ori,'o');
hold on 
plot(Lam,Fair_t_ori,'x');
legend("unrobust fair model","OLS");
xlabel("lambda");
ylabel("Error gap");
figure(7);
plot(Lam,acc_f_ori,'o');
hold on 
plot(Lam,acc_t_ori,'x');
legend("unrobust fair model","OLS");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(8);
plot(Lam,L1_t_ori,'+');
hold on 
plot(Lam,L1_f_ori,'o');
legend("OLS","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(9);
plot(acc_t_ori,Fair_t_ori,'+');
hold on
plot(acc_f_ori,Fair_f_ori,'o');
legend("OLS","unrobust fair model");
xlabel("MSE");
ylabel("Error gap between groups");




==> Simulation1/Insurance/Alg_large_eta.m <==
clear all
%load the dataset
ISR=csvread("insurance_post.csv");

m=sum(ISR(:,2)==1);
n=length(ISR);
ISR=sortrows(ISR,2);
y=ISR(:,7);
y=normalize(y);
y1=y(1:m);
y2=y(m+1:n);
X=ISR(:,[1,3:6]);
[~,dim]=size(X);
X=normalize(X);
X1=X(1:m,:);
X2=X(m+1:n,:);

X_y=[X,y];
mean_energy=mean(sqrt(diag(X_y*X_y.')));
eta=1.5*mean_energy;

acc_t=[];
Fair_t=[];
L1_t=[];
R2_t=[];
acc_t_ori=[];
Fair_t_ori=[];
L1_t_ori=[];
R2_t_ori=[];

acc_rob=[];
Fair_rob=[];
L1_rob=[];
R2_rob=[];

acc_f=[];
Fair_f=[];
L1_f=[];
R2_f=[];
acc_f_ori=[];
Fair_f_ori=[];
L1_f_ori=[];
R2_f_ori=[];

Lam=0.1:0.3:5.2;

for lam=Lam
    C=lam/(m+1)+1/(n+1);
    D=-lam/(n-m)+1/(n+1);
    E=-lam/(m+1)+1/(n+1);
    F_r=lam/(n-m)+1/(n+1);
    % robust linear regression with fairness
    M=C*eta*eta+C*X1.'*X1+D*X2.'*X2;
    dm=eig(M); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m=M\(C*X1.'*y1+D*X2.'*y2); %first order solution
    res_m=C_B(X1,y1,X2,y2,beta_m,m,n,eta,lam);
    N=E*X1.'*X1+F_r*X2.'*X2;
    dn=eig(N);
    beta_n=N\(E*X1.'*y1+F_r*X2.'*y2); %first order solution
    res_n=C_B(X1,y1,X2,y2,beta_n,m,n,eta,lam);
    flag_m=0;flag_n=0;
    if all(dm>0) && res_m >=0 %there exists global minimizer in case 1
        flag_m=1;
        Best_beta_m=beta_m;
        Best_point_m=eta*[Best_beta_m.',-1].'/sqrt(([Best_beta_m.',-1].').'*[Best_beta_m.',-1].');
        X_h_m=[Best_point_m(1:dim).';X];
        y_h_m=[Best_point_m(dim+1);y];
        X1_h_m=[Best_point_m(1:dim).';X1];
        y1_h_m=[Best_point_m(dim+1);y1];
        f_m=1/(n+1)*(y_h_m-X_h_m*Best_beta_m).'*(y_h_m-X_h_m*Best_beta_m);
        F_m=abs((1/(m+1))*(y1_h_m-X1_h_m*Best_beta_m).'*(y1_h_m-X1_h_m*Best_beta_m)+(-1/(n-m))*(y2-X2*Best_beta_m).'*(y2-X2*Best_beta_m));
        l1_m=f_m+lam*F_m;
    elseif all(dn>0) && res_n <= 0 
        flag_n=1;
        Best_beta_n=beta_n;
        if lam >= (n-m)/(n+1)
            Best_point_n=eta*[Best_beta_n.',-1].'/sqrt(([Best_beta_n.',-1].').'*[Best_beta_n.',-1].');
        else
            r_base=[Best_beta_n.',-1];
            Base=null(r_base(:).');
            Best_point_n=Base(:,1);
        end
        X_h_n=[Best_point_n(1:dim).';X];
        y_h_n=[Best_point_n(dim+1);y];
        X1_h_n=[Best_point_n(1:dim).';X1];
        y1_h_n=[Best_point_n(dim+1);y1];
        f_n=1/(n+1)*(y_h_n-X_h_n*Best_beta_n).'*(y_h_n-X_h_n*Best_beta_n);
        F_n=abs((1/(m+1))*(y1_h_n-X1_h_n*Best_beta_n).'*(y1_h_n-X1_h_n*Best_beta_n)+(-1/(n-m))*(y2-X2*Best_beta_n).'*(y2-X2*Best_beta_n));
        l1_n=f_n+lam*F_n;
    else
        P=eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1)+X.'*X;
        p=-X.'*y;u=y.'*y+eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1);
        Q=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        Best_beta=S.'*(w-S*p);
        Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
    end
    if flag_m*flag_n == 1
        if l1_m <= l1_n
            Best_beta=Best_beta_m;
            Best_point=Best_point_m;
        else
            Best_beta=Best_beta_n;
            Best_point=Best_point_n;
        end
    elseif flag_m==1
        Best_beta=Best_beta_m;
        Best_point=Best_point_m;
    elseif flag_n==1
        Best_beta=Best_beta_n;
        Best_point=Best_point_n;
    end
    X_h=[Best_point(1:dim).';X];
    y_h=[Best_point(dim+1);y];
    X1_h=[Best_point(1:dim).';X1];
    y1_h=[Best_point(dim+1);y1];
    % traditional model
    beta_t=(X.'*X)\X.'*y;
    f_t=1/(n+1)*(y_h-X_h*beta_t).'*(y_h-X_h*beta_t);
    F_t=abs((1/(m+1))*(y1_h-X1_h*beta_t).'*(y1_h-X1_h*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t=f_t+lam*F_t;
    r2_t=1-sum((y_h-X_h*beta_t).^2)/sum((y_h-mean(y_h)).^2);
    f_t_ori=1/(n)*(y-X*beta_t).'*(y-X*beta_t);
    F_t_ori=abs((1/(m))*(y1-X1*beta_t).'*(y1-X1*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t_ori=f_t_ori+lam*F_t_ori;
    r2_t_ori=1-sum((y-X*beta_t).^2)/sum((y-mean(y)).^2);
    %unrobust fair model
    beta_f=Beta_min(X,y,X1,y1,X2,y2,lam,n,m,dim);
    f_f=1/(n+1)*(y_h-X_h*beta_f).'*(y_h-X_h*beta_f);
    F_f=abs((1/(m+1))*(y1_h-X1_h*beta_f).'*(y1_h-X1_h*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f=f_f+lam*F_f;
    r2_f=1-sum((y_h-X_h*beta_f).^2)/sum((y_h-mean(y_h)).^2);
    f_f_ori=1/(n)*(y-X*beta_f).'*(y-X*beta_f);
    F_f_ori=abs((1/(m))*(y1-X1*beta_f).'*(y1-X1*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f_ori=f_f_ori+lam*F_f_ori;
    r2_f_ori=1-sum((y-X*beta_f).^2)/sum((y-mean(y)).^2);
    %robust fair model
    f_r=1/(n+1)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
    F_r=abs((1/(m+1))*(y1_h-X1_h*Best_beta).'*(y1_h-X1_h*Best_beta)+(-1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta));
    l1_r=f_r+lam*F_r;
    r2_r=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);

    acc_t=[acc_t,f_t];
    Fair_t=[Fair_t,F_t];
    L1_t=[L1_t,l1_t];
    R2_t=[R2_t,r2_t];
    acc_t_ori=[acc_t_ori,f_t_ori];
    Fair_t_ori=[Fair_t_ori,F_t_ori];
    L1_t_ori=[L1_t_ori,l1_t_ori];
    R2_t_ori=[R2_t_ori,r2_t_ori];

    acc_rob=[acc_rob,f_r];
    Fair_rob=[Fair_rob,F_r];
    L1_rob=[L1_rob,l1_r];
    R2_rob=[R2_rob,r2_r];

    acc_f=[acc_f,f_f];
    Fair_f=[Fair_f,F_f];
    L1_f=[L1_f,l1_f];
    R2_f=[R2_f,r2_f];
    acc_f_ori=[acc_f_ori,f_f_ori];
    Fair_f_ori=[Fair_f_ori,F_f_ori];
    L1_f_ori=[L1_f_ori,l1_f_ori];
    R2_f_ori=[R2_f_ori,r2_f_ori];
end
% plots
figure(1);
plot(Lam,Fair_f,'o');
hold on 
plot(Lam,Fair_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("Error gap");
figure(2);
plot(Lam,acc_f,'o');
hold on 
plot(Lam,acc_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(3);
plot(Lam,L1_t,'+');
hold on 
plot(Lam,L1_rob,'x');
hold on 
plot(Lam,L1_f,'o');
legend("OLS","robust fair model","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(4);
plot(acc_t,Fair_t,'+');
hold on
plot(acc_f,Fair_f,'o');
hold on
plot(acc_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("MSE");
ylabel("Error gap between groups");
figure(5);
plot(R2_t,Fair_t,'+');
hold on
plot(R2_f,Fair_f,'o');
hold on
plot(R2_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("R^2");
ylabel("Error gap between groups");

% plots
figure(6);
plot(Lam,Fair_f_ori,'o');
hold on 
plot(Lam,Fair_t_ori,'x');
legend("unrobust fair model","OLS");
xlabel("lambda");
ylabel("Error gap");
figure(7);
plot(Lam,acc_f_ori,'o');
hold on 
plot(Lam,acc_t_ori,'x');
legend("unrobust fair model","OLS");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(8);
plot(Lam,L1_t_ori,'+');
hold on 
plot(Lam,L1_f_ori,'o');
legend("OLS","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(9);
plot(acc_t_ori,Fair_t_ori,'+');
hold on
plot(acc_f_ori,Fair_f_ori,'o');
legend("OLS","unrobust fair model");
xlabel("MSE");
ylabel("Error gap between groups");




==> Simulation1/Insurance/Alg_only_numeric.m <==
clear all
%load the dataset
ISR=csvread("insurance_post.csv");

m=sum(ISR(:,2)==1);
n=length(ISR);
ISR=sortrows(ISR,2);
y=ISR(:,7);
y=normalize(y);
y1=y(1:m);
y2=y(m+1:n);
X=ISR(:,[1,3]);
%X=normalize(X);
[~,dim]=size(X);
X1=X(1:m,:);
X2=X(m+1:n,:);

mean_energy=sqrt(sum(mean(X).^2));
eta=mean_energy;

acc_t=[];
Fair_t=[];
L1_t=[];
R2_t=[];
acc_rob=[];
Fair_rob=[];
L1_rob=[];
R2_rob=[];
acc_f=[];
Fair_f=[];
L1_f=[];
R2_f=[];
Lam=0.3:0.3:3.5;

for lam=Lam
    C=lam/(m+1)+1/(n+1);
    D=-lam/(n-m)+1/(n+1);
    E=-lam/(m+1)+1/(n+1);
    F_r=lam/(n-m)+1/(n+1);
    % robust linear regression with fairness
    M=C*eta*eta+C*X1.'*X1+D*X2.'*X2;
    dm=eig(M); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m=M\(C*X1.'*y1+D*X2.'*y2); %first order solution
    res_m=C_B(X1,y1,X2,y2,beta_m,m,n,eta,lam);
    N=E*X1.'*X1+F_r*X2.'*X2;
    dn=eig(N);
    beta_n=N\(E*X1.'*y1+F_r*X2.'*y2); %first order solution
    res_n=C_B(X1,y1,X2,y2,beta_n,m,n,eta,lam);
    flag_m=0;flag_n=0;
    if all(dm>0) && res_m >=0 %there exists global minimizer in case 1
        flag_m=1;
        Best_beta_m=beta_m;
        Best_point_m=eta*[Best_beta_m.',-1].'/sqrt(([Best_beta_m.',-1].').'*[Best_beta_m.',-1].');
        X_h_m=[Best_point_m(1:dim).';X];
        y_h_m=[Best_point_m(dim+1);y];
        X1_h_m=[Best_point_m(1:dim).';X1];
        y1_h_m=[Best_point_m(dim+1);y1];
        f_m=1/(n+1)*(y_h_m-X_h_m*Best_beta_m).'*(y_h_m-X_h_m*Best_beta_m);
        F_m=abs((1/(m+1))*(y1_h_m-X1_h_m*Best_beta_m).'*(y1_h_m-X1_h_m*Best_beta_m)+(-1/(n-m))*(y2-X2*Best_beta_m).'*(y2-X2*Best_beta_m));
        l1_m=f_m+lam*F_m;
    elseif all(dn>0) && res_n <= 0 
        flag_n=1;
        Best_beta_n=beta_n;
        if lam >= (n-m)/(n+1)
            Best_point_n=eta*[Best_beta_n.',-1].'/sqrt(([Best_beta_n.',-1].').'*[Best_beta_n.',-1].');
        else
            r_base=[Best_beta_n.',-1];
            Base=null(r_base(:).');
            Best_point_n=Base(:,1);
        end
        X_h_n=[Best_point_n(1:dim).';X];
        y_h_n=[Best_point_n(dim+1);y];
        X1_h_n=[Best_point_n(1:dim).';X1];
        y1_h_n=[Best_point_n(dim+1);y1];
        f_n=1/(n+1)*(y_h_n-X_h_n*Best_beta_n).'*(y_h_n-X_h_n*Best_beta_n);
        F_n=abs((1/(m+1))*(y1_h_n-X1_h_n*Best_beta_n).'*(y1_h_n-X1_h_n*Best_beta_n)+(-1/(n-m))*(y2-X2*Best_beta_n).'*(y2-X2*Best_beta_n));
        l1_n=f_n+lam*F_n;
    else
        P=eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1)+X.'*X;
        p=-X.'*y;u=y.'*y+eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1);
        Q=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        Best_beta=S.'*(w-S*p);
        Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
    end
    if flag_m*flag_n == 1
        if l1_m <= l1_n
            Best_beta=Best_beta_m;
            Best_point=Best_point_m;
        else
            Best_beta=Best_beta_n;
            Best_point=Best_point_n;
        end
    elseif flag_m==1
        Best_beta=Best_beta_m;
        Best_point=Best_point_m;
    elseif flag_n==1
        Best_beta=Best_beta_n;
        Best_point=Best_point_n;
    end
    X_h=[Best_point(1:dim).';X];
    y_h=[Best_point(dim+1);y];
    X1_h=[Best_point(1:dim).';X1];
    y1_h=[Best_point(dim+1);y1];
    % traditional model
    beta_t=(X.'*X)\X.'*y;
    f_t=1/(n+1)*(y_h-X_h*beta_t).'*(y_h-X_h*beta_t);
    F_t=abs((1/(m+1))*(y1_h-X1_h*beta_t).'*(y1_h-X1_h*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t=f_t+lam*F_t;
    r2_t=1-sum((y_h-X_h*beta_t).^2)/sum((y_h-mean(y_h)).^2);
    %unrobust fair model
    beta_f=Beta_min(X,y,X1,y1,X2,y2,lam,n,m,dim);
    f_f=1/(n+1)*(y_h-X_h*beta_f).'*(y_h-X_h*beta_f);
    F_f=abs((1/(m+1))*(y1_h-X1_h*beta_f).'*(y1_h-X1_h*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f=f_f+lam*F_f;
    r2_f=1-sum((y_h-X_h*beta_f).^2)/sum((y_h-mean(y_h)).^2);
    %robust fair model
    f_r=1/(n+1)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
    F_r=abs((1/(m+1))*(y1_h-X1_h*Best_beta).'*(y1_h-X1_h*Best_beta)+(-1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta));
    l1_r=f_r+lam*F_r;
    r2_r=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);
    %if r2_r>0
        acc_t=[acc_t,f_t];
        Fair_t=[Fair_t,F_t];
        L1_t=[L1_t,l1_t];
        R2_t=[R2_t,r2_t];
        acc_rob=[acc_rob,f_r];
        Fair_rob=[Fair_rob,F_r];
        L1_rob=[L1_rob,l1_r];
        R2_rob=[R2_rob,r2_r];
        acc_f=[acc_f,f_f];
        Fair_f=[Fair_f,F_f];
        L1_f=[L1_f,l1_f];
        R2_f=[R2_f,r2_f];
    %end
end
% plots
figure(1);
plot(Lam,Fair_f,'o');
hold on 
plot(Lam,Fair_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("Error gap");
figure(2);
plot(Lam,acc_f,'o');
hold on 
plot(Lam,acc_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(3);
plot(Lam,L1_t,'+');
hold on 
plot(Lam,L1_rob,'x');
hold on 
plot(Lam,L1_f,'o');
legend("traditional linear regression model","robust fair model","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(4);
plot(acc_t,Fair_t,'+');
hold on
plot(acc_f,Fair_f,'o');
hold on
plot(acc_rob,Fair_rob,'x');
legend("traditional linear regression model","unrobust fair model","robust fair model");
xlabel("MSE");
ylabel("Error gap between groups");
figure(5);
plot(R2_t,Fair_t,'+');
hold on
plot(R2_f,Fair_f,'o');
hold on
plot(R2_rob,Fair_rob,'x');
legend("traditional linear regression model","unrobust fair model","robust fair model");
xlabel("R^2");
ylabel("Error gap between groups");

figure(6);
plot(X)




==> Simulation1/Insurance/Alg_small_eta.m <==
clear all
%load the dataset
ISR=csvread("insurance_post.csv");

m=sum(ISR(:,2)==1);
n=length(ISR);
ISR=sortrows(ISR,2);
y=ISR(:,7);
y=normalize(y);
y1=y(1:m);
y2=y(m+1:n);
X=ISR(:,[1,3:6]);
[~,dim]=size(X);
X=normalize(X);
X1=X(1:m,:);
X2=X(m+1:n,:);

X_y=[X,y];
mean_energy=mean(sqrt(diag(X_y*X_y.')));
eta=0.5*mean_energy;

acc_t=[];
Fair_t=[];
L1_t=[];
R2_t=[];
acc_t_ori=[];
Fair_t_ori=[];
L1_t_ori=[];
R2_t_ori=[];

acc_rob=[];
Fair_rob=[];
L1_rob=[];
R2_rob=[];

acc_f=[];
Fair_f=[];
L1_f=[];
R2_f=[];
acc_f_ori=[];
Fair_f_ori=[];
L1_f_ori=[];
R2_f_ori=[];

Lam=0.1:0.3:5.2;

for lam=Lam
    C=lam/(m+1)+1/(n+1);
    D=-lam/(n-m)+1/(n+1);
    E=-lam/(m+1)+1/(n+1);
    F_r=lam/(n-m)+1/(n+1);
    % robust linear regression with fairness
    M=C*eta*eta+C*X1.'*X1+D*X2.'*X2;
    dm=eig(M); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m=M\(C*X1.'*y1+D*X2.'*y2); %first order solution
    res_m=C_B(X1,y1,X2,y2,beta_m,m,n,eta,lam);
    N=E*X1.'*X1+F_r*X2.'*X2;
    dn=eig(N);
    beta_n=N\(E*X1.'*y1+F_r*X2.'*y2); %first order solution
    res_n=C_B(X1,y1,X2,y2,beta_n,m,n,eta,lam);
    flag_m=0;flag_n=0;
    if all(dm>0) && res_m >=0 %there exists global minimizer in case 1
        flag_m=1;
        Best_beta_m=beta_m;
        Best_point_m=eta*[Best_beta_m.',-1].'/sqrt(([Best_beta_m.',-1].').'*[Best_beta_m.',-1].');
        X_h_m=[Best_point_m(1:dim).';X];
        y_h_m=[Best_point_m(dim+1);y];
        X1_h_m=[Best_point_m(1:dim).';X1];
        y1_h_m=[Best_point_m(dim+1);y1];
        f_m=1/(n+1)*(y_h_m-X_h_m*Best_beta_m).'*(y_h_m-X_h_m*Best_beta_m);
        F_m=abs((1/(m+1))*(y1_h_m-X1_h_m*Best_beta_m).'*(y1_h_m-X1_h_m*Best_beta_m)+(-1/(n-m))*(y2-X2*Best_beta_m).'*(y2-X2*Best_beta_m));
        l1_m=f_m+lam*F_m;
    elseif all(dn>0) && res_n <= 0 
        flag_n=1;
        Best_beta_n=beta_n;
        if lam >= (n-m)/(n+1)
            Best_point_n=eta*[Best_beta_n.',-1].'/sqrt(([Best_beta_n.',-1].').'*[Best_beta_n.',-1].');
        else
            r_base=[Best_beta_n.',-1];
            Base=null(r_base(:).');
            Best_point_n=Base(:,1);
        end
        X_h_n=[Best_point_n(1:dim).';X];
        y_h_n=[Best_point_n(dim+1);y];
        X1_h_n=[Best_point_n(1:dim).';X1];
        y1_h_n=[Best_point_n(dim+1);y1];
        f_n=1/(n+1)*(y_h_n-X_h_n*Best_beta_n).'*(y_h_n-X_h_n*Best_beta_n);
        F_n=abs((1/(m+1))*(y1_h_n-X1_h_n*Best_beta_n).'*(y1_h_n-X1_h_n*Best_beta_n)+(-1/(n-m))*(y2-X2*Best_beta_n).'*(y2-X2*Best_beta_n));
        l1_n=f_n+lam*F_n;
    else
        P=eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1)+X.'*X;
        p=-X.'*y;u=y.'*y+eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1);
        Q=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        Best_beta=S.'*(w-S*p);
        Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
    end
    if flag_m*flag_n == 1
        if l1_m <= l1_n
            Best_beta=Best_beta_m;
            Best_point=Best_point_m;
        else
            Best_beta=Best_beta_n;
            Best_point=Best_point_n;
        end
    elseif flag_m==1
        Best_beta=Best_beta_m;
        Best_point=Best_point_m;
    elseif flag_n==1
        Best_beta=Best_beta_n;
        Best_point=Best_point_n;
    end
    X_h=[Best_point(1:dim).';X];
    y_h=[Best_point(dim+1);y];
    X1_h=[Best_point(1:dim).';X1];
    y1_h=[Best_point(dim+1);y1];
    % traditional model
    beta_t=(X.'*X)\X.'*y;
    f_t=1/(n+1)*(y_h-X_h*beta_t).'*(y_h-X_h*beta_t);
    F_t=abs((1/(m+1))*(y1_h-X1_h*beta_t).'*(y1_h-X1_h*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t=f_t+lam*F_t;
    r2_t=1-sum((y_h-X_h*beta_t).^2)/sum((y_h-mean(y_h)).^2);
    f_t_ori=1/(n)*(y-X*beta_t).'*(y-X*beta_t);
    F_t_ori=abs((1/(m))*(y1-X1*beta_t).'*(y1-X1*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t_ori=f_t_ori+lam*F_t_ori;
    r2_t_ori=1-sum((y-X*beta_t).^2)/sum((y-mean(y)).^2);
    %unrobust fair model
    beta_f=Beta_min(X,y,X1,y1,X2,y2,lam,n,m,dim);
    f_f=1/(n+1)*(y_h-X_h*beta_f).'*(y_h-X_h*beta_f);
    F_f=abs((1/(m+1))*(y1_h-X1_h*beta_f).'*(y1_h-X1_h*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f=f_f+lam*F_f;
    r2_f=1-sum((y_h-X_h*beta_f).^2)/sum((y_h-mean(y_h)).^2);
    f_f_ori=1/(n)*(y-X*beta_f).'*(y-X*beta_f);
    F_f_ori=abs((1/(m))*(y1-X1*beta_f).'*(y1-X1*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f_ori=f_f_ori+lam*F_f_ori;
    r2_f_ori=1-sum((y-X*beta_f).^2)/sum((y-mean(y)).^2);
    %robust fair model
    f_r=1/(n+1)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
    F_r=abs((1/(m+1))*(y1_h-X1_h*Best_beta).'*(y1_h-X1_h*Best_beta)+(-1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta));
    l1_r=f_r+lam*F_r;
    r2_r=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);

    acc_t=[acc_t,f_t];
    Fair_t=[Fair_t,F_t];
    L1_t=[L1_t,l1_t];
    R2_t=[R2_t,r2_t];
    acc_t_ori=[acc_t_ori,f_t_ori];
    Fair_t_ori=[Fair_t_ori,F_t_ori];
    L1_t_ori=[L1_t_ori,l1_t_ori];
    R2_t_ori=[R2_t_ori,r2_t_ori];

    acc_rob=[acc_rob,f_r];
    Fair_rob=[Fair_rob,F_r];
    L1_rob=[L1_rob,l1_r];
    R2_rob=[R2_rob,r2_r];

    acc_f=[acc_f,f_f];
    Fair_f=[Fair_f,F_f];
    L1_f=[L1_f,l1_f];
    R2_f=[R2_f,r2_f];
    acc_f_ori=[acc_f_ori,f_f_ori];
    Fair_f_ori=[Fair_f_ori,F_f_ori];
    L1_f_ori=[L1_f_ori,l1_f_ori];
    R2_f_ori=[R2_f_ori,r2_f_ori];
end
% plots
figure(1);
plot(Lam,Fair_f,'o');
hold on 
plot(Lam,Fair_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("Error gap");
figure(2);
plot(Lam,acc_f,'o');
hold on 
plot(Lam,acc_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(3);
plot(Lam,L1_t,'+');
hold on 
plot(Lam,L1_rob,'x');
hold on 
plot(Lam,L1_f,'o');
legend("OLS","robust fair model","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(4);
plot(acc_t,Fair_t,'+');
hold on
plot(acc_f,Fair_f,'o');
hold on
plot(acc_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("MSE");
ylabel("Error gap between groups");
figure(5);
plot(R2_t,Fair_t,'+');
hold on
plot(R2_f,Fair_f,'o');
hold on
plot(R2_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("R^2");
ylabel("Error gap between groups");

% plots
figure(6);
plot(Lam,Fair_f_ori,'o');
hold on 
plot(Lam,Fair_t_ori,'x');
legend("unrobust fair model","OLS");
xlabel("lambda");
ylabel("Error gap");
figure(7);
plot(Lam,acc_f_ori,'o');
hold on 
plot(Lam,acc_t_ori,'x');
legend("unrobust fair model","OLS");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(8);
plot(Lam,L1_t_ori,'+');
hold on 
plot(Lam,L1_f_ori,'o');
legend("OLS","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(9);
plot(acc_t_ori,Fair_t_ori,'+');
hold on
plot(acc_f_ori,Fair_f_ori,'o');
legend("OLS","unrobust fair model");
xlabel("MSE");
ylabel("Error gap between groups");




==> Simulation1/Insurance/Beta_min.m <==
function beta_in=Beta_min(X,y,X1,y1,X2,y2,lam,n,m,dim)
    C=lam/(m+1)+1/(n+1);
    D=-lam/(n-m)+1/(n+1);
    E=-lam/(m+1)+1/(n+1);
    F=lam/(n-m)+1/(n+1);
    M=C*X1.'*X1+D*X2.'*X2;
    dm=eig(M); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m=M\(C*X1.'*y1+D*X2.'*y2); %first order solution
    res_m=C_B_min(X1,y1,X2,y2,beta_m,m,n);
    N=E*X1.'*X1+F*X2.'*X2;
    dn=eig(N);
    beta_n=N\(E*X1.'*y1+F*X2.'*y2); %first order solution
    res_n=C_B_min(X1,y1,X2,y2,beta_n,m,n);
    if all(dm>0) && res_m >=0 %there exists global minimizer in case 1
        beta_in=beta_m;
    elseif all(dn>0) && res_n <= 0 
        beta_in=beta_n;
    else
        P=X.'*X;p=-X.'*y;u=y.'*y;
        Q=1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        beta_in=S.'*(w-S*p);
    end
end

==> Simulation1/Insurance/Beta_min_new.m <==
function Best_beta=Beta_min_new(X,y,X1,y1,X2,y2,lam,n,m,dim)
    C1=lam/(m)+1/(n+1);
    D1=-lam/(n-m)+1/(n+1);
    E1=-lam/(m)+1/(n+1);
    F1=lam/(n-m)+1/(n+1);
    %g1
    M1=C1*X1.'*X1+D1*X2.'*X2;
    dm1=eig(M1); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m1=M1\(C1*X1.'*y1+D1*X2.'*y2); %first order solution
    res_m1=1/(m)*(y1-X1*beta_m1).'*(y1-X1*beta_m1)-1/(n-m)*(y2-X2*beta_m1).'*(y2-X2*beta_m1);
    %h1
    N1=E1*X1.'*X1+F1*X2.'*X2;
    dn1=eig(N1);
    beta_n1=N1\(E1*X1.'*y1+F1*X2.'*y2); %first order solution
    res_n1=1/(m)*(y1-X1*beta_n1).'*(y1-X1*beta_n1)-1/(n-m)*(y2-X2*beta_n1).'*(y2-X2*beta_n1);
    
    % initialization
    flag_m1=0;flag_n1=0;flag_double=0;
    l1_m1=0;l1_n1=0;
    % find the global optimizer
    if all(dm1>0) && res_m1 >=-0.001 %there exists global minimizer in case 1 for g1
        flag_m1=1;
        Best_beta_m1=beta_m1;
        f_m1=1/(n+1)*(y-X*Best_beta_m1).'*(y-X*Best_beta_m1);
        F_m1=abs((1/(m))*(y1-X1*Best_beta_m1).'*(y1-X1*Best_beta_m1)+(-1/(n-m))*(y2-X2*Best_beta_m1).'*(y2-X2*Best_beta_m1));
        l1_m1=f_m1+lam*F_m1;
    elseif all(dn1>0) && res_n1 <=0.001 %there exists global minimizer in case 1 for h1
        flag_n1=1;
        Best_beta_n1=beta_n1;
        f_n1=1/(n+1)*(y-X*Best_beta_n1).'*(y-X*Best_beta_n1);
        F_n1=abs((1/(m))*(y1-X1*Best_beta_n1).'*(y1-X1*Best_beta_n1)+(-1/(n-m))*(y2-X2*Best_beta_n1).'*(y2-X2*Best_beta_n1));
        l1_n1=f_n1+lam*F_n1;
    else
%         fun=@(gamma) gamma*gamma*c.'*inv((eye(dim)-gamma*Diag).')*Diag*inv(eye(dim)-gamma*Diag)*c+2*gamma*c.'*inv(eye(dim)-gamma*Diag)*c+s;
%         gamma_opt = fzero(fun,-lam*(n+1));
%         w=gamma_opt*inv(eye(dim)-gamma_opt*Diag)*c;
%         Best_beta=S.'*(w-S*p);
        P=X.'*X;p=-X.'*y;u=y.'*y;
        Q=1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        Best_beta=S.'*(w-S*p);
    end
    if flag_m1+flag_n1>= 1
        if l1_m1 == max([l1_m1,l1_n1])
            Best_beta=Best_beta_m1;
        elseif l1_n1 == max([l1_m1,l1_n1])
            Best_beta=Best_beta_n1;
        end
    end     
end

==> Simulation1/Insurance/C_B.m <==
function res=C_B(X1,y1,X2,y2,beta,m,n,eta,lam)
    res=1/(m+1)*(y1-X1*beta).'*(y1-X1*beta)-1/(n-m)*(y2-X2*beta).'*(y2-X2*beta)+max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))*eta*eta*(1+beta.'*beta);
end

==> Simulation1/Insurance/C_B_min.m <==
function res=C_B_min(X1,y1,X2,y2,beta,m,n)
    res=1/(m+1)*(y1-X1*beta).'*(y1-X1*beta)-1/(n-m)*(y2-X2*beta).'*(y2-X2*beta);
end

==> Simulation1/Insurance/C_B_new.m <==
function res=C_B_new(X1,y1,X2,y2,beta,m,n,eta,lam)
    res=(1/(m+1)+1/m)*(y1-X1*beta).'*(y1-X1*beta)-(1/(n-m)+1/(n-m+1))*(y2-X2*beta).'*(y2-X2*beta)+(1/(m+1)-1/(n-m+1))*eta*eta*(1+beta.'*beta);
end

==> Simulation1/Insurance/Eta_plot.m <==
clear all;clc
Lam=0.1:0.3:5.2;
figure(1);
load("accfl.mat");
plot(Lam, acc_f,'o');
hold on
load("accf.mat");
plot(Lam, acc_f,'x');
hold on
load("accfs.mat");
plot(Lam, acc_f,'+');
hold on
load("acc_rob_large.mat");
plot(Lam, acc_rob,'-o');
hold on
load("acc_rob_1.mat");
plot(Lam, acc_rob,'-x');
hold on
load("acc_rob_small.mat");
plot(Lam, acc_rob,'-+');

legend("Unrobust, \eta=1.5*\eta_D","Unrobust, \eta=\eta_D","Unrobust, \eta=\eta_{min}","Robust, \eta=1.5*\eta_D","Robust, \eta=\eta_D","Robust, \eta=\eta_{min}");
xlabel("\lambda");
ylabel("accuracy loss(MSE)");

figure(2);
load("Fair_f_large.mat");
plot(Lam, Fair_f,'o');
hold on
load("Fair_f_1.mat");
plot(Lam, Fair_f,'x');
hold on
load("Fair_f_small.mat");
plot(Lam, Fair_f,'+');
hold on
load("Fair_rob_large.mat");
plot(Lam, Fair_rob,'-o');
hold on
load("Fair_rob_1.mat");
plot(Lam, Fair_rob,'-x');
hold on
load("Fair_rob_small.mat");
plot(Lam, Fair_rob,'-+');

legend("Unrobust, \eta=1.5*\eta_D","Unrobust, \eta=\eta_D","Unrobust, \eta=\eta_{min}","Robust, \eta=1.5*\eta_D","Robust, \eta=\eta_D","Robust, \eta=\eta_{min}");
xlabel("\lambda");
ylabel("Error gap");

==> Simulation1/Insurance/Preprocess.R <==
library(tidyverse)
library(gridExtra)
library(scales)
library(lubridate)
library(ggplot2)
ISR<-read_csv("/Users/yulujin/Desktop/Research/Fairness/Insurance/insurance.csv")
ISR$sex=as.factor(ISR$sex)
ISR$sex=as.numeric(ISR$sex)
ISR$smoker=as.factor(ISR$smoker)
ISR$smoker=as.numeric(ISR$smoker)
ISR$region=as.factor(ISR$region)
ISR$region=as.numeric(ISR$region)
write.csv(ISR,"/Users/yulujin/Desktop/Research/Fairness/Insurance/insurance_post.csv", row.names = FALSE)


==> Simulation1/Insurance/alg_new.m <==
clear all
%load the dataset
ISR=csvread("insurance_post.csv");

m=sum(ISR(:,2)==1);
n=length(ISR);
ISR=sortrows(ISR,2);
y=ISR(:,7);
y=normalize(y);
y1=y(1:m);
y2=y(m+1:n);
X=ISR(:,[1,3:6]);
[~,dim]=size(X);
X=normalize(X);
X1=X(1:m,:);
X2=X(m+1:n,:);

X_y=[X,y];
mean_energy=mean(sqrt(diag(X_y*X_y.')));
eta=mean_energy;

acc_t=[];
Fair_t=[];
L1_t=[];
R2_t=[];
acc_t_ori=[];
Fair_t_ori=[];
L1_t_ori=[];
R2_t_ori=[];

acc_rob=[];
Fair_rob=[];
L1_rob=[];
R2_rob=[];

acc_f=[];
Fair_f=[];
L1_f=[];
R2_f=[];
acc_f_ori=[];
Fair_f_ori=[];
L1_f_ori=[];
R2_f_ori=[];

Lam=0.1:0.3:5.2;

for lam=Lam
    C=lam/(m+1)+1/(n+1);
    D=-lam/(n-m)+1/(n+1);
    E=-lam/(m)+1/(n+1);
    F_r=lam/(n-m+1)+1/(n+1); 
    % robust linear regression with fairness
    M=C*eta*eta+C*X1.'*X1+D*X2.'*X2;
    dm=eig(M); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m=M\(C*X1.'*y1+D*X2.'*y2); %first order solution
    res_m=C_B_new(X1,y1,X2,y2,beta_m,m,n,eta,lam);
    N=F_r*eta*eta+E*X1.'*X1+F_r*X2.'*X2;
    dn=eig(N);
    beta_n=N\(E*X1.'*y1+F_r*X2.'*y2); %first order solution
    res_n=C_B_new(X1,y1,X2,y2,beta_n,m,n,eta,lam);
    flag_m=0;flag_n=0;
    if all(dm>0) && res_m >=0 %there exists global minimizer in case 1
        flag_m=1;
        Best_beta_m=beta_m;
        Best_point_m=eta*[Best_beta_m.',-1].'/sqrt(([Best_beta_m.',-1].').'*[Best_beta_m.',-1].');
        X_h_m=[Best_point_m(1:dim).';X];
        y_h_m=[Best_point_m(dim+1);y];
        X1_h_m=[Best_point_m(1:dim).';X1];
        y1_h_m=[Best_point_m(dim+1);y1];
        f_m=1/(n+1)*(y_h_m-X_h_m*Best_beta_m).'*(y_h_m-X_h_m*Best_beta_m);
        F_m=abs((1/(m+1))*(y1_h_m-X1_h_m*Best_beta_m).'*(y1_h_m-X1_h_m*Best_beta_m)+(-1/(n-m))*(y2-X2*Best_beta_m).'*(y2-X2*Best_beta_m));
        l1_m=f_m+lam*F_m;
    elseif all(dn>0) && res_n <= 0 
        flag_n=1;
        Best_beta_n=beta_n;
        Best_point_n=eta*[Best_beta_n.',-1].'/sqrt(([Best_beta_n.',-1].').'*[Best_beta_n.',-1].');
        X_h_n=[Best_point_n(1:dim).';X];
        y_h_n=[Best_point_n(dim+1);y];
        X1_h_n=[Best_point_n(1:dim).';X1];
        y1_h_n=[Best_point_n(dim+1);y1];
        f_n=1/(n+1)*(y_h_n-X_h_n*Best_beta_n).'*(y_h_n-X_h_n*Best_beta_n);
        F_n=abs((1/(m))*(y1_h_n-X1_h_n*Best_beta_n).'*(y1_h_n-X1_h_n*Best_beta_n)+(-1/(n-m+1))*(y2-X2*Best_beta_n).'*(y2-X2*Best_beta_n));
        l1_n=f_n+lam*F_n;
    else
        P=eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1)+X.'*X;
        p=-X.'*y;u=y.'*y+eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1);
        Q=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        Best_beta=S.'*(w-S*p);
        Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
    end
    if flag_m*flag_n == 1
        if l1_m <= l1_n
            Best_beta=Best_beta_m;
            Best_point=Best_point_m;
        else
            Best_beta=Best_beta_n;
            Best_point=Best_point_n;
        end
    elseif flag_m==1
        Best_beta=Best_beta_m;
        Best_point=Best_point_m;
    elseif flag_n==1
        Best_beta=Best_beta_n;
        Best_point=Best_point_n;
    end
    X_h=[Best_point(1:dim).';X];
    y_h=[Best_point(dim+1);y];
    X1_h=[Best_point(1:dim).';X1];
    y1_h=[Best_point(dim+1);y1];
    % traditional model
    beta_t=(X.'*X)\X.'*y;
    f_t=1/(n+1)*(y_h-X_h*beta_t).'*(y_h-X_h*beta_t);
    F_t=abs((1/(m+1))*(y1_h-X1_h*beta_t).'*(y1_h-X1_h*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t=f_t+lam*F_t;
    r2_t=1-sum((y_h-X_h*beta_t).^2)/sum((y_h-mean(y_h)).^2);
    f_t_ori=1/(n)*(y-X*beta_t).'*(y-X*beta_t);
    F_t_ori=abs((1/(m))*(y1-X1*beta_t).'*(y1-X1*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t_ori=f_t_ori+lam*F_t_ori;
    r2_t_ori=1-sum((y-X*beta_t).^2)/sum((y-mean(y)).^2);
    %unrobust fair model
    beta_f=Beta_min(X,y,X1,y1,X2,y2,lam,n,m,dim);
    f_f=1/(n+1)*(y_h-X_h*beta_f).'*(y_h-X_h*beta_f);
    F_f=abs((1/(m+1))*(y1_h-X1_h*beta_f).'*(y1_h-X1_h*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f=f_f+lam*F_f;
    r2_f=1-sum((y_h-X_h*beta_f).^2)/sum((y_h-mean(y_h)).^2);
    f_f_ori=1/(n)*(y-X*beta_f).'*(y-X*beta_f);
    F_f_ori=abs((1/(m))*(y1-X1*beta_f).'*(y1-X1*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f_ori=f_f_ori+lam*F_f_ori;
    r2_f_ori=1-sum((y-X*beta_f).^2)/sum((y-mean(y)).^2);
    %robust fair model
    f_r=1/(n+1)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
    F_r=abs((1/(m+1))*(y1_h-X1_h*Best_beta).'*(y1_h-X1_h*Best_beta)+(-1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta));
    l1_r=f_r+lam*F_r;
    r2_r=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);

    acc_t=[acc_t,f_t];
    Fair_t=[Fair_t,F_t];
    L1_t=[L1_t,l1_t];
    R2_t=[R2_t,r2_t];
    acc_t_ori=[acc_t_ori,f_t_ori];
    Fair_t_ori=[Fair_t_ori,F_t_ori];
    L1_t_ori=[L1_t_ori,l1_t_ori];
    R2_t_ori=[R2_t_ori,r2_t_ori];

    acc_rob=[acc_rob,f_r];
    Fair_rob=[Fair_rob,F_r];
    L1_rob=[L1_rob,l1_r];
    R2_rob=[R2_rob,r2_r];

    acc_f=[acc_f,f_f];
    Fair_f=[Fair_f,F_f];
    L1_f=[L1_f,l1_f];
    R2_f=[R2_f,r2_f];
    acc_f_ori=[acc_f_ori,f_f_ori];
    Fair_f_ori=[Fair_f_ori,F_f_ori];
    L1_f_ori=[L1_f_ori,l1_f_ori];
    R2_f_ori=[R2_f_ori,r2_f_ori];
end
% plots
figure(1);
plot(Lam,Fair_f,'o');
hold on 
plot(Lam,Fair_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("Error gap");
figure(2);
plot(Lam,acc_f,'o');
hold on 
plot(Lam,acc_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(3);
plot(Lam,L1_t,'+');
hold on 
plot(Lam,L1_rob,'x');
hold on 
plot(Lam,L1_f,'o');
legend("OLS","robust fair model","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(4);
plot(acc_t,Fair_t,'+');
hold on
plot(acc_f,Fair_f,'o');
hold on
plot(acc_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("MSE");
ylabel("Error gap between groups");
figure(5);
plot(R2_t,Fair_t,'+');
hold on
plot(R2_f,Fair_f,'o');
hold on
plot(R2_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("R^2");
ylabel("Error gap between groups");

% plots
figure(6);
plot(Lam,Fair_f_ori,'o');
hold on 
plot(Lam,Fair_t_ori,'x');
legend("unrobust fair model","OLS");
xlabel("lambda");
ylabel("Error gap");
figure(7);
plot(Lam,acc_f_ori,'o');
hold on 
plot(Lam,acc_t_ori,'x');
legend("unrobust fair model","OLS");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(8);
plot(Lam,L1_t_ori,'+');
hold on 
plot(Lam,L1_f_ori,'o');
legend("OLS","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(9);
plot(acc_t_ori,Fair_t_ori,'+');
hold on
plot(acc_f_ori,Fair_f_ori,'o');
legend("OLS","unrobust fair model");
xlabel("MSE");
ylabel("Error gap between groups");




==> Simulation1/Insurance/op_alg2.m <==
function w=op_alg2(Diag,c,s,dim,lam,n)
    %D_gamma=(eye(dim)-gamma*Diag);
    fun=@(gamma) gamma*gamma*c.'*inv((eye(dim)-gamma*Diag).')*Diag*inv(eye(dim)-gamma*Diag)*c+2*gamma*c.'*inv(eye(dim)-gamma*Diag)*c+s;
    gamma_opt = fzero(fun,-lam*(n+1));
    w=gamma_opt*inv(eye(dim)-gamma_opt*Diag)*c;
end

==> Simulation1/LawSchool/Alg.m <==
clear all
%lam=0.55;
%load the dataset
Law=csvread("lawschool.csv");
Law=Law(:,1:10);
Law=sortrows(Law,10);
m=sum(Law(:,10)==0);
n=length(Law);

y=Law(:,3);
y=normalize(y);
y1=y(1:m);
y2=y(m+1:n);
X=Law(:,[1:2,4:9]);
X=normalize(X);
[~,dim]=size(X);
X1=X(1:m,:);
X2=X(m+1:n,:);

X_y=[X,y];
mean_energy=mean(sqrt(diag(X_y*X_y.')));
eta=mean_energy;
%sqrt(max(eig(X1.'*X1))*(n+1)/m/(m+1))
%sqrt(max(eig(X2.'*X2))*(n+1)/(n-m)/(n-m+1))

acc_t=[];
Fair_t=[];
L1_t=[];
R2_t=[];
acc_t_ori=[];
Fair_t_ori=[];
L1_t_ori=[];
R2_t_ori=[];

acc_rob=[];
Fair_rob=[];
L1_rob=[];
R2_rob=[];

acc_f=[];
Fair_f=[];
L1_f=[];
R2_f=[];
acc_f_ori=[];
Fair_f_ori=[];
L1_f_ori=[];
R2_f_ori=[];

Lam=0.3:0.1:1.4;

for lam=Lam
    C=lam/(m+1)+1/(n+1);
    D=-lam/(n-m)+1/(n+1);
    E=-lam/(m+1)+1/(n+1);
    F_r=lam/(n-m)+1/(n+1);
    % robust linear regression with fairness
    M=C*eta*eta+C*X1.'*X1+D*X2.'*X2;
    dm=eig(M); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m=M\(C*X1.'*y1+D*X2.'*y2); %first order solution
    res_m=C_B(X1,y1,X2,y2,beta_m,m,n,eta,lam);
    N=E*X1.'*X1+F_r*X2.'*X2;
    dn=eig(N);
    beta_n=N\(E*X1.'*y1+F_r*X2.'*y2); %first order solution
    res_n=C_B(X1,y1,X2,y2,beta_n,m,n,eta,lam);
    flag_m=0;flag_n=0;
    if all(dm>0) && res_m >=0 %there exists global minimizer in case 1
        flag_m=1;
        Best_beta_m=beta_m;
        Best_point_m=eta*[Best_beta_m.',-1].'/sqrt(([Best_beta_m.',-1].').'*[Best_beta_m.',-1].');
        X_h_m=[Best_point_m(1:dim).';X];
        y_h_m=[Best_point_m(dim+1);y];
        X1_h_m=[Best_point_m(1:dim).';X1];
        y1_h_m=[Best_point_m(dim+1);y1];
        f_m=1/(n+1)*(y_h_m-X_h_m*Best_beta_m).'*(y_h_m-X_h_m*Best_beta_m);
        F_m=abs((1/(m+1))*(y1_h_m-X1_h_m*Best_beta_m).'*(y1_h_m-X1_h_m*Best_beta_m)+(-1/(n-m))*(y2-X2*Best_beta_m).'*(y2-X2*Best_beta_m));
        l1_m=f_m+lam*F_m;
    elseif all(dn>0) && res_n <= 0 
        flag_n=1;
        Best_beta_n=beta_n;
        if lam >= (n-m)/(n+1)
            Best_point_n=eta*[Best_beta_n.',-1].'/sqrt(([Best_beta_n.',-1].').'*[Best_beta_n.',-1].');
        else
            r_base=[Best_beta_n.',-1];
            Base=null(r_base(:).');
            Best_point_n=Base(:,1);
        end
        X_h_n=[Best_point_n(1:dim).';X];
        y_h_n=[Best_point_n(dim+1);y];
        X1_h_n=[Best_point_n(1:dim).';X1];
        y1_h_n=[Best_point_n(dim+1);y1];
        f_n=1/(n+1)*(y_h_n-X_h_n*Best_beta_n).'*(y_h_n-X_h_n*Best_beta_n);
        F_n=abs((1/(m+1))*(y1_h_n-X1_h_n*Best_beta_n).'*(y1_h_n-X1_h_n*Best_beta_n)+(-1/(n-m))*(y2-X2*Best_beta_n).'*(y2-X2*Best_beta_n));
        l1_n=f_n+lam*F_n;
    else
        P=eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1)+X.'*X;
        p=-X.'*y;u=y.'*y+eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1);
        Q=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        Best_beta=S.'*(w-S*p);
        Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
    end
    if flag_m*flag_n == 1
        if l1_m <= l1_n
            Best_beta=Best_beta_m;
            Best_point=Best_point_m;
        else
            Best_beta=Best_beta_n;
            Best_point=Best_point_n;
        end
    elseif flag_m==1
        Best_beta=Best_beta_m;
        Best_point=Best_point_m;
    elseif flag_n==1
        Best_beta=Best_beta_n;
        Best_point=Best_point_n;
    end
    X_h=[Best_point(1:dim).';X];
    y_h=[Best_point(dim+1);y];
    X1_h=[Best_point(1:dim).';X1];
    y1_h=[Best_point(dim+1);y1];
    % traditional model
    beta_t=(X.'*X)\X.'*y;
    f_t=1/(n+1)*(y_h-X_h*beta_t).'*(y_h-X_h*beta_t);
    F_t=abs((1/(m+1))*(y1_h-X1_h*beta_t).'*(y1_h-X1_h*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t=f_t+lam*F_t;
    r2_t=1-sum((y_h-X_h*beta_t).^2)/sum((y_h-mean(y_h)).^2);
    f_t_ori=1/(n)*(y-X*beta_t).'*(y-X*beta_t);
    F_t_ori=abs((1/(m))*(y1-X1*beta_t).'*(y1-X1*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t_ori=f_t_ori+lam*F_t_ori;
    r2_t_ori=1-sum((y-X*beta_t).^2)/sum((y-mean(y)).^2);
    %unrobust fair model
    beta_f=Beta_min(X,y,X1,y1,X2,y2,lam,n,m,dim);
    f_f=1/(n+1)*(y_h-X_h*beta_f).'*(y_h-X_h*beta_f);
    F_f=abs((1/(m+1))*(y1_h-X1_h*beta_f).'*(y1_h-X1_h*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f=f_f+lam*F_f;
    r2_f=1-sum((y_h-X_h*beta_f).^2)/sum((y_h-mean(y_h)).^2);
    f_f_ori=1/(n)*(y-X*beta_f).'*(y-X*beta_f);
    F_f_ori=abs((1/(m))*(y1-X1*beta_f).'*(y1-X1*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f_ori=f_f_ori+lam*F_f_ori;
    r2_f_ori=1-sum((y-X*beta_f).^2)/sum((y-mean(y)).^2);
    %robust fair model
    f_r=1/(n+1)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
    F_r=abs((1/(m+1))*(y1_h-X1_h*Best_beta).'*(y1_h-X1_h*Best_beta)+(-1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta));
    l1_r=f_r+lam*F_r;
    r2_r=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);


    acc_t=[acc_t,f_t];
    Fair_t=[Fair_t,F_t];
    L1_t=[L1_t,l1_t];
    R2_t=[R2_t,r2_t];
    acc_t_ori=[acc_t_ori,f_t_ori];
    Fair_t_ori=[Fair_t_ori,F_t_ori];
    L1_t_ori=[L1_t_ori,l1_t_ori];
    R2_t_ori=[R2_t_ori,r2_t_ori];

    acc_rob=[acc_rob,f_r];
    Fair_rob=[Fair_rob,F_r];
    L1_rob=[L1_rob,l1_r];
    R2_rob=[R2_rob,r2_r];

    acc_f=[acc_f,f_f];
    Fair_f=[Fair_f,F_f];
    L1_f=[L1_f,l1_f];
    R2_f=[R2_f,r2_f];
    acc_f_ori=[acc_f_ori,f_f_ori];
    Fair_f_ori=[Fair_f_ori,F_f_ori];
    L1_f_ori=[L1_f_ori,l1_f_ori];
    R2_f_ori=[R2_f_ori,r2_f_ori];
end
% plots
figure(1);
plot(Lam,Fair_f,'o');
hold on 
plot(Lam,Fair_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("Error gap");
figure(2);
plot(Lam,acc_f,'o');
hold on 
plot(Lam,acc_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(3);
plot(Lam,L1_t,'+');
hold on 
plot(Lam,L1_rob,'x');
hold on 
plot(Lam,L1_f,'o');
legend("OLS","robust fair model","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(4);
plot(acc_t,Fair_t,'+');
hold on
plot(acc_f,Fair_f,'o');
hold on
plot(acc_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("MSE");
ylabel("Error gap between groups");
figure(5);
plot(R2_t,Fair_t,'+');
hold on
plot(R2_f,Fair_f,'o');
hold on
plot(R2_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("R^2");
ylabel("Error gap between groups");

% plots for unrobust fair model and OLS model on the original dataset
figure(6);
plot(Lam,Fair_f_ori,'o');
hold on 
plot(Lam,Fair_t_ori,'x');
legend("unrobust fair model","OLS");
xlabel("lambda");
ylabel("Error gap");
figure(7);
plot(Lam,acc_f_ori,'o');
hold on 
plot(Lam,acc_t_ori,'x');
legend("unrobust fair model","OLS");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(8);
plot(Lam,L1_t_ori,'+');
hold on 
plot(Lam,L1_f_ori,'o');
legend("OLS","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(9);
plot(acc_t_ori,Fair_t_ori,'+');
hold on
plot(acc_f_ori,Fair_f_ori,'o');
legend("OLS","unrobust fair model");
xlabel("MSE");
ylabel("Error gap between groups");




==> Simulation1/LawSchool/Alg_both_group.m <==
clear all
%load the dataset
ISR=csvread("insurance_post.csv");

m=sum(ISR(:,2)==1);
n=length(ISR);
ISR=sortrows(ISR,2);
y=ISR(:,7);
y=normalize(y);
y1=y(1:m);
y2=y(m+1:n);
X=ISR(:,[1,3:6]);
[~,dim]=size(X);
X=normalize(X);
X1=X(1:m,:);
X2=X(m+1:n,:);

X_y=[X,y];
mean_energy=mean(sqrt(diag(X_y*X_y.')));
eta=mean_energy;

acc_t=[];
Fair_t=[];
L1_t=[];
R2_t=[];
acc_t_ori=[];
Fair_t_ori=[];
L1_t_ori=[];
R2_t_ori=[];

acc_rob=[];
Fair_rob=[];
L1_rob=[];
R2_rob=[];

acc_f=[];
Fair_f=[];
L1_f=[];
R2_f=[];
acc_f_ori=[];
Fair_f_ori=[];
L1_f_ori=[];
R2_f_ori=[];

Lam=0.1:0.3:5.2;

for lam=Lam
    C=lam/(m+1)+1/(n+1);
    D=-lam/(n-m)+1/(n+1);
    E=-lam/(m)+1/(n+1);
    F_r=lam/(n-m+1)+1/(n+1);
    % robust linear regression with fairness
    M=C*eta*eta+C*X1.'*X1+D*X2.'*X2;
    dm=eig(M); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m=M\(C*X1.'*y1+D*X2.'*y2); %first order solution
    res_m=C_B_new(X1,y1,X2,y2,beta_m,m,n,eta,lam);
    N=E*X1.'*X1+F_r*X2.'*X2;
    dn=eig(N);
    beta_n=N\(E*X1.'*y1+F_r*X2.'*y2); %first order solution
    res_n=C_B_new(X1,y1,X2,y2,beta_n,m,n,eta,lam);
    flag_m=0;flag_n=0;
    if all(dm>0) && res_m >=0 %there exists global minimizer in case 1
        flag_m=1;
        Best_beta_m=beta_m;
        Best_point_m=eta*[Best_beta_m.',-1].'/sqrt(([Best_beta_m.',-1].').'*[Best_beta_m.',-1].');
        X_h_m=[Best_point_m(1:dim).';X];
        y_h_m=[Best_point_m(dim+1);y];
        X1_h_m=[Best_point_m(1:dim).';X1];
        y1_h_m=[Best_point_m(dim+1);y1];
        f_m=1/(n+1)*(y_h_m-X_h_m*Best_beta_m).'*(y_h_m-X_h_m*Best_beta_m);
        F_m=abs((1/(m+1))*(y1_h_m-X1_h_m*Best_beta_m).'*(y1_h_m-X1_h_m*Best_beta_m)+(-1/(n-m))*(y2-X2*Best_beta_m).'*(y2-X2*Best_beta_m));
        l1_m=f_m+lam*F_m;
    elseif all(dn>0) && res_n <= 0 
        flag_n=1;
        Best_beta_n=beta_n;
        Best_point_n=eta*[Best_beta_n.',-1].'/sqrt(([Best_beta_n.',-1].').'*[Best_beta_n.',-1].');
        X_h_n=[Best_point_n(1:dim).';X];
        y_h_n=[Best_point_n(dim+1);y];
        X1_h_n=[Best_point_n(1:dim).';X1];
        y1_h_n=[Best_point_n(dim+1);y1];
        f_n=1/(n+1)*(y_h_n-X_h_n*Best_beta_n).'*(y_h_n-X_h_n*Best_beta_n);
        F_n=abs((1/(m))*(y1_h_n-X1_h_n*Best_beta_n).'*(y1_h_n-X1_h_n*Best_beta_n)+(-1/(n-m+1))*(y2-X2*Best_beta_n).'*(y2-X2*Best_beta_n));
        l1_n=f_n+lam*F_n;
    else
        P=eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1)+X.'*X;
        p=-X.'*y;u=y.'*y+eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1);
        Q=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        Best_beta=S.'*(w-S*p);
        Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
    end
    if flag_m*flag_n == 1
        if l1_m <= l1_n
            Best_beta=Best_beta_m;
            Best_point=Best_point_m;
        else
            Best_beta=Best_beta_n;
            Best_point=Best_point_n;
        end
    elseif flag_m==1
        Best_beta=Best_beta_m;
        Best_point=Best_point_m;
    elseif flag_n==1
        Best_beta=Best_beta_n;
        Best_point=Best_point_n;
    end
    X_h=[Best_point(1:dim).';X];
    y_h=[Best_point(dim+1);y];
    X1_h=[Best_point(1:dim).';X1];
    y1_h=[Best_point(dim+1);y1];
    % traditional model
    beta_t=(X.'*X)\X.'*y;
    f_t=1/(n+1)*(y_h-X_h*beta_t).'*(y_h-X_h*beta_t);
    F_t=abs((1/(m+1))*(y1_h-X1_h*beta_t).'*(y1_h-X1_h*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t=f_t+lam*F_t;
    r2_t=1-sum((y_h-X_h*beta_t).^2)/sum((y_h-mean(y_h)).^2);
    f_t_ori=1/(n)*(y-X*beta_t).'*(y-X*beta_t);
    F_t_ori=abs((1/(m))*(y1-X1*beta_t).'*(y1-X1*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t_ori=f_t_ori+lam*F_t_ori;
    r2_t_ori=1-sum((y-X*beta_t).^2)/sum((y-mean(y)).^2);
    %unrobust fair model
    beta_f=Beta_min(X,y,X1,y1,X2,y2,lam,n,m,dim);
    f_f=1/(n+1)*(y_h-X_h*beta_f).'*(y_h-X_h*beta_f);
    F_f=abs((1/(m+1))*(y1_h-X1_h*beta_f).'*(y1_h-X1_h*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f=f_f+lam*F_f;
    r2_f=1-sum((y_h-X_h*beta_f).^2)/sum((y_h-mean(y_h)).^2);
    f_f_ori=1/(n)*(y-X*beta_f).'*(y-X*beta_f);
    F_f_ori=abs((1/(m))*(y1-X1*beta_f).'*(y1-X1*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f_ori=f_f_ori+lam*F_f_ori;
    r2_f_ori=1-sum((y-X*beta_f).^2)/sum((y-mean(y)).^2);
    %robust fair model
    f_r=1/(n+1)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
    F_r=abs((1/(m+1))*(y1_h-X1_h*Best_beta).'*(y1_h-X1_h*Best_beta)+(-1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta));
    l1_r=f_r+lam*F_r;
    r2_r=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);

    acc_t=[acc_t,f_t];
    Fair_t=[Fair_t,F_t];
    L1_t=[L1_t,l1_t];
    R2_t=[R2_t,r2_t];
    acc_t_ori=[acc_t_ori,f_t_ori];
    Fair_t_ori=[Fair_t_ori,F_t_ori];
    L1_t_ori=[L1_t_ori,l1_t_ori];
    R2_t_ori=[R2_t_ori,r2_t_ori];

    acc_rob=[acc_rob,f_r];
    Fair_rob=[Fair_rob,F_r];
    L1_rob=[L1_rob,l1_r];
    R2_rob=[R2_rob,r2_r];

    acc_f=[acc_f,f_f];
    Fair_f=[Fair_f,F_f];
    L1_f=[L1_f,l1_f];
    R2_f=[R2_f,r2_f];
    acc_f_ori=[acc_f_ori,f_f_ori];
    Fair_f_ori=[Fair_f_ori,F_f_ori];
    L1_f_ori=[L1_f_ori,l1_f_ori];
    R2_f_ori=[R2_f_ori,r2_f_ori];
end
% plots
figure(1);
plot(Lam,Fair_f,'o');
hold on 
plot(Lam,Fair_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("Error gap");
figure(2);
plot(Lam,acc_f,'o');
hold on 
plot(Lam,acc_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(3);
plot(Lam,L1_t,'+');
hold on 
plot(Lam,L1_rob,'x');
hold on 
plot(Lam,L1_f,'o');
legend("OLS","robust fair model","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(4);
plot(acc_t,Fair_t,'+');
hold on
plot(acc_f,Fair_f,'o');
hold on
plot(acc_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("MSE");
ylabel("Error gap between groups");
figure(5);
plot(R2_t,Fair_t,'+');
hold on
plot(R2_f,Fair_f,'o');
hold on
plot(R2_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("R^2");
ylabel("Error gap between groups");

% plots
figure(6);
plot(Lam,Fair_f_ori,'o');
hold on 
plot(Lam,Fair_t_ori,'x');
legend("unrobust fair model","OLS");
xlabel("lambda");
ylabel("Error gap");
figure(7);
plot(Lam,acc_f_ori,'o');
hold on 
plot(Lam,acc_t_ori,'x');
legend("unrobust fair model","OLS");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(8);
plot(Lam,L1_t_ori,'+');
hold on 
plot(Lam,L1_f_ori,'o');
legend("OLS","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(9);
plot(acc_t_ori,Fair_t_ori,'+');
hold on
plot(acc_f_ori,Fair_f_ori,'o');
legend("OLS","unrobust fair model");
xlabel("MSE");
ylabel("Error gap between groups");




==> Simulation1/LawSchool/Alg_final.m <==
clear all
%load the dataset
Law=csvread("lawschool.csv");
Law=Law(:,1:10);
Law=sortrows(Law,10);
m=sum(Law(:,10)==0);
n=length(Law);

y=Law(:,3);
y=normalize(y);
y1=y(1:m);
y2=y(m+1:n);
X=Law(:,[1:2,4:9]);
X=normalize(X);
[~,dim]=size(X);
X1=X(1:m,:);
X2=X(m+1:n,:);

X_y=[X,y];
mean_energy=mean(sqrt(diag(X_y*X_y.')));
eta_min1=sqrt(max(eig(X1.'*X1))*(n+1)/m/(m+1));
eta_min2=sqrt(max(eig(X2.'*X2))*(n+1)/(n-m)/(n-m+1));
disp("According to the assumption, the minimum value of eta is ");
disp(min(eta_min1,eta_min2));
disp("The mean energy for a sample is ");
disp(mean_energy);
eta=mean_energy;
%eta=min(eta_min1,eta_min2);

acc_t=[];
Fair_t=[];
L1_t=[];
R2_t=[];
acc_t_ori=[];
Fair_t_ori=[];
L1_t_ori=[];
R2_t_ori=[];

acc_rob=[];
Fair_rob=[];
L1_rob=[];
R2_rob=[];

acc_f=[];
Fair_f=[];
L1_f=[];
R2_f=[];
acc_f_ori=[];
Fair_f_ori=[];
L1_f_ori=[];
R2_f_ori=[];

Lam=0.1:0.1:1.8;

for lam=Lam
    C1=lam/(m+1)+1/(n+1);
    D1=-lam/(n-m)+1/(n+1);
    E1=-lam/(m+1)+1/(n+1);
    F1=lam/(n-m)+1/(n+1);
    C2=lam/(m)+1/(n+1);
    D2=-lam/(n-m+1)+1/(n+1);
    E2=-lam/(m)+1/(n+1);
    F2=lam/(n-m+1)+1/(n+1);
    %g1
    M1=C1*eta*eta+C1*X1.'*X1+D1*X2.'*X2;
    dm1=eig(M1); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m1=M1\(C1*X1.'*y1+D1*X2.'*y2); %first order solution
    res_m1=1/(m+1)*(y1-X1*beta_m1).'*(y1-X1*beta_m1)-1/(n-m)*(y2-X2*beta_m1).'*(y2-X2*beta_m1)+1/(m+1)*eta*eta*(1+beta_m1.'*beta_m1);
    %h1
    N1=max(0,E1)*eta*eta+E1*X1.'*X1+F1*X2.'*X2;
    dn1=eig(N1);
    beta_n1=N1\(E1*X1.'*y1+F1*X2.'*y2); %first order solution
    res_n1=1/(m+1)*(y1-X1*beta_n1).'*(y1-X1*beta_n1)-1/(n-m)*(y2-X2*beta_n1).'*(y2-X2*beta_n1)+1/(m+1)*eta*eta*(1+beta_n1.'*beta_n1);
    %g2
    M2=max(0,D2)*eta*eta+C2*X1.'*X1+D2*X2.'*X2;
    dm2=eig(M2); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m2=M2\(C2*X1.'*y1+D2*X2.'*y2); %first order solution
    res_m2=1/(m)*(y1-X1*beta_m2).'*(y1-X1*beta_m2)-1/(n-m+1)*(y2-X2*beta_m2).'*(y2-X2*beta_m2)-1/(n-m+1)*eta*eta*(1+beta_m2.'*beta_m2);
    %h2
    N2=E2*X1.'*X1+F2*X2.'*X2;
    dn2=eig(N2);
    beta_n2=N2\(E2*X1.'*y1+F2*X2.'*y2); %first order solution
    res_n2=1/(m)*(y1-X1*beta_n2).'*(y1-X1*beta_n2)-1/(n-m+1)*(y2-X2*beta_n2).'*(y2-X2*beta_n2)-1/(n-m+1)*eta*eta*(1+beta_n2.'*beta_n2);
   
    % initialization
    flag_m1=0;flag_n1=0;flag_m2=0;flag_n2=0;flag_double=0;
    l1_m1=0;l1_n1=0;l1_m2=0;l1_n2=0;
    % find the global optimizer
    if all(dm1>0) && res_m1 >=0 %there exists global minimizer in case 1 for g1
        flag_m1=1;
        Best_beta_m1=beta_m1;
        Best_point_m1=eta*[Best_beta_m1.',-1].'/sqrt(([Best_beta_m1.',-1].').'*[Best_beta_m1.',-1].');
        X_h_m1=[Best_point_m1(1:dim).';X];
        y_h_m1=[Best_point_m1(dim+1);y];
        X1_h_m1=[Best_point_m1(1:dim).';X1];
        y1_h_m1=[Best_point_m1(dim+1);y1];
        f_m1=1/(n+1)*(y_h_m1-X_h_m1*Best_beta_m1).'*(y_h_m1-X_h_m1*Best_beta_m1);
        F_m1=abs((1/(m+1))*(y1_h_m1-X1_h_m1*Best_beta_m1).'*(y1_h_m1-X1_h_m1*Best_beta_m1)+(-1/(n-m))*(y2-X2*Best_beta_m1).'*(y2-X2*Best_beta_m1));
        l1_m1=f_m1+lam*F_m1;
    elseif all(dn1>0) && res_n1 <=0 %there exists global minimizer in case 1 for h1
        flag_n1=1;
        Best_beta_n1=beta_n1;
        if E1 >=0
            Best_point_n1=eta*[Best_beta_n1.',-1].'/sqrt(([Best_beta_n1.',-1].').'*[Best_beta_n1.',-1].');
        else
            r_base=[Best_beta_n1.',-1];
            Base=null(r_base(:).');
            Best_point_n1=Base(:,1);
        end
        X_h_n1=[Best_point_n1(1:dim).';X];
        y_h_n1=[Best_point_n1(dim+1);y];
        X1_h_n1=[Best_point_n1(1:dim).';X1];
        y1_h_n1=[Best_point_n1(dim+1);y1];
        f_n1=1/(n+1)*(y_h_n1-X_h_n1*Best_beta_n1).'*(y_h_n1-X_h_n1*Best_beta_n1);
        F_n1=abs((1/(m+1))*(y1_h_n1-X1_h_n1*Best_beta_n1).'*(y1_h_n1-X1_h_n1*Best_beta_n1)+(-1/(n-m))*(y2-X2*Best_beta_n1).'*(y2-X2*Best_beta_n1));
        l1_n1=f_n1+lam*F_n1;
    elseif all(dm2>0) && res_m2 >= 0 %there exists global minimizer in case 1 for g2
        flag_m2=1;
        Best_beta_m2=beta_m2;
        if C2 >=0
            Best_point_m2=eta*[Best_beta_m2.',-1].'/sqrt(([Best_beta_m2.',-1].').'*[Best_beta_m2.',-1].');
        else
            r_base=[Best_beta_m2.',-1];
            Base=null(r_base(:).');
            Best_point_m2=Base(:,1);
        end
        X_h_m2=[Best_point_m2(1:dim).';X];
        y_h_m2=[Best_point_m2(dim+1);y];
        X1_h_m2=[Best_point_m2(1:dim).';X1];
        y1_h_m2=[Best_point_m2(dim+1);y1];
        f_m2=1/(n+1)*(y_h_m2-X_h_m2*Best_beta_m2).'*(y_h_m2-X_h_m2*Best_beta_m2);
        F_m2=abs((1/(m))*(y1_h_m2-X1_h_m2*Best_beta_m2).'*(y1_h_m2-X1_h_m2*Best_beta_m2)+(-1/(n-m+1))*(y2-X2*Best_beta_m2).'*(y2-X2*Best_beta_m2));
        l1_m2=f_m2+lam*F_m2;
    elseif all(dn2>0) && res_n2 <= 0 %there exists global minimizer in case 1 for h2
        flag_n2=1;
        Best_beta_n2=beta_n2;
        Best_point_n2=eta*[Best_beta_n2.',-1].'/sqrt(([Best_beta_n2.',-1].').'*[Best_beta_n2.',-1].');
        X_h_n2=[Best_point_n2(1:dim).';X];
        y_h_n2=[Best_point_n2(dim+1);y];
        X1_h_n2=[Best_point_n2(1:dim).';X1];
        y1_h_n2=[Best_point_n2(dim+1);y1];
        f_n2=1/(n+1)*(y_h_n2-X_h_n2*Best_beta_n2).'*(y_h_n2-X_h_n2*Best_beta_n2);
        F_n2=abs((1/(m))*(y1_h_n2-X1_h_n2*Best_beta_n2).'*(y1_h_n2-X1_h_n2*Best_beta_n2)+(-1/(n-m+1))*(y2-X2*Best_beta_n2).'*(y2-X2*Best_beta_n2));
        l1_n2=f_n2+lam*F_n2;
    else
        
        P=eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1)+X.'*X;
        p=-X.'*y;u=y.'*y+eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1);
        Q=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        Best_beta=S.'*(w-S*p);
        Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
        flag_double=1;
    end
    if flag_m1+flag_n1+flag_m2+flag_n2 >= 1
        if l1_m1 == max([l1_m1,l1_n1,l1_m2,l1_n2])
            Best_beta=Best_beta_m1;
            Best_point=Best_point_m1;
        elseif l1_n1 == max([l1_m1,l1_n1,l1_m2,l1_n2])
            Best_beta=Best_beta_n1;
            Best_point=Best_point_n1;
        elseif l1_m2 == max([l1_m1,l1_n1,l1_m2,l1_n2])
            Best_beta=Best_beta_m2;
            Best_point=Best_point_m2;
        elseif l1_n2 == max([l1_m1,l1_n1,l1_m2,l1_n2])
            Best_beta=Best_beta_n2;
            Best_point=Best_point_n2;
        end
    end

    % Derive the value of f, F and L for each case    
    if flag_m1+flag_n1 >=1 || flag_double ==1% the poisoned point is added to the first group
        X_h=[Best_point(1:dim).';X];
        y_h=[Best_point(dim+1);y];
        X1_h=[Best_point(1:dim).';X1];
        y1_h=[Best_point(dim+1);y1];
        % traditional model
        beta_t=(X.'*X)\X.'*y;
        f_t=1/(n+1)*(y_h-X_h*beta_t).'*(y_h-X_h*beta_t);
        F_t=abs((1/(m+1))*(y1_h-X1_h*beta_t).'*(y1_h-X1_h*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
        l1_t=f_t+lam*F_t;
        r2_t=1-sum((y_h-X_h*beta_t).^2)/sum((y_h-mean(y_h)).^2);
        f_t_ori=1/(n)*(y-X*beta_t).'*(y-X*beta_t);
        F_t_ori=abs((1/(m))*(y1-X1*beta_t).'*(y1-X1*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
        l1_t_ori=f_t_ori+lam*F_t_ori;
        r2_t_ori=1-sum((y-X*beta_t).^2)/sum((y-mean(y)).^2);
        %unrobust fair model
        beta_f=Beta_min(X,y,X1,y1,X2,y2,lam,n,m,dim);
        f_f=1/(n+1)*(y_h-X_h*beta_f).'*(y_h-X_h*beta_f);
        F_f=abs((1/(m+1))*(y1_h-X1_h*beta_f).'*(y1_h-X1_h*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
        l1_f=f_f+lam*F_f;
        r2_f=1-sum((y_h-X_h*beta_f).^2)/sum((y_h-mean(y_h)).^2);
        f_f_ori=1/(n)*(y-X*beta_f).'*(y-X*beta_f);
        F_f_ori=abs((1/(m))*(y1-X1*beta_f).'*(y1-X1*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
        l1_f_ori=f_f_ori+lam*F_f_ori;
        r2_f_ori=1-sum((y-X*beta_f).^2)/sum((y-mean(y)).^2);
        %robust fair model
        f_r=1/(n+1)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
        F2=abs((1/(m+1))*(y1_h-X1_h*Best_beta).'*(y1_h-X1_h*Best_beta)+(-1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta));
        l1_r=f_r+lam*F2;
        r2_r=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);
    elseif flag_m2+flag_n2 >=1 % the poisoned point is added to the second group
        X_h=[X;Best_point(1:dim).'];
        y_h=[y;Best_point(dim+1)];
        X2_h=[X2;Best_point(1:dim).'];
        y2_h=[y2;Best_point(dim+1)];
        % traditional model
        beta_t=(X.'*X)\X.'*y;
        f_t=1/(n+1)*(y_h-X_h*beta_t).'*(y_h-X_h*beta_t);
        F_t=abs((1/(m))*(y1-X1*beta_t).'*(y1-X1*beta_t)+(-1/(n-m+1))*(y2_h-X2_h*beta_t).'*(y2_h-X2_h*beta_t));
        l1_t=f_t+lam*F_t;
        r2_t=1-sum((y_h-X_h*beta_t).^2)/sum((y_h-mean(y_h)).^2);
        f_t_ori=1/(n)*(y-X*beta_t).'*(y-X*beta_t);
        F_t_ori=abs((1/(m))*(y1-X1*beta_t).'*(y1-X1*beta_t)+(-1/(n-m+1))*(y2-X2*beta_t).'*(y2-X2*beta_t));
        l1_t_ori=f_t_ori+lam*F_t_ori;
        r2_t_ori=1-sum((y-X*beta_t).^2)/sum((y-mean(y)).^2);
        %unrobust fair model
        beta_f=Beta_min(X,y,X1,y1,X2,y2,lam,n,m,dim);
        f_f=1/(n+1)*(y_h-X_h*beta_f).'*(y_h-X_h*beta_f);
        F_f=abs((1/(m))*(y1-X1*beta_f).'*(y1-X1*beta_f)+(-1/(n-m+1))*(y2_h-X2_h*beta_f).'*(y2_h-X2_h*beta_f));
        l1_f=f_f+lam*F_f;
        r2_f=1-sum((y_h-X_h*beta_f).^2)/sum((y_h-mean(y_h)).^2);
        f_f_ori=1/(n)*(y-X*beta_f).'*(y-X*beta_f);
        F_f_ori=abs((1/(m))*(y1-X1*beta_f).'*(y1-X1*beta_f)+(-1/(n-m+1))*(y2-X2*beta_f).'*(y2-X2*beta_f));
        l1_f_ori=f_f_ori+lam*F_f_ori;
        r2_f_ori=1-sum((y-X*beta_f).^2)/sum((y-mean(y)).^2);
        %robust fair model
        f_r=1/(n+1)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
        F2=abs((1/(m))*(y1-X1*Best_beta).'*(y1-X1*Best_beta)+(-1/(n-m+1))*(y2_h-X2_h*Best_beta).'*(y2_h-X2_h*Best_beta));
        l1_r=f_r+lam*F2;
        r2_r=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);
    end

    acc_t=[acc_t,f_t];
    Fair_t=[Fair_t,F_t];
    L1_t=[L1_t,l1_t];
    R2_t=[R2_t,r2_t];
    acc_t_ori=[acc_t_ori,f_t_ori];
    Fair_t_ori=[Fair_t_ori,F_t_ori];
    L1_t_ori=[L1_t_ori,l1_t_ori];
    R2_t_ori=[R2_t_ori,r2_t_ori];

    acc_rob=[acc_rob,f_r];
    Fair_rob=[Fair_rob,F2];
    L1_rob=[L1_rob,l1_r];
    R2_rob=[R2_rob,r2_r];

    acc_f=[acc_f,f_f];
    Fair_f=[Fair_f,F_f];
    L1_f=[L1_f,l1_f];
    R2_f=[R2_f,r2_f];
    acc_f_ori=[acc_f_ori,f_f_ori];
    Fair_f_ori=[Fair_f_ori,F_f_ori];
    L1_f_ori=[L1_f_ori,l1_f_ori];
    R2_f_ori=[R2_f_ori,r2_f_ori];
end
% plots
figure(1);
plot(Lam,Fair_f,'o');
hold on 
plot(Lam,Fair_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("Error gap");
figure(2);
plot(Lam,acc_f,'o');
hold on 
plot(Lam,acc_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(3);
plot(Lam,L1_t,'+');
hold on 
plot(Lam,L1_rob,'x');
hold on 
plot(Lam,L1_f,'o');
legend("OLS","robust fair model","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(4);
plot(acc_t,Fair_t,'+');
hold on
plot(acc_f,Fair_f,'o');
hold on
plot(acc_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("MSE");
ylabel("Error gap between groups");
figure(5);
plot(R2_t,Fair_t,'+');
hold on
plot(R2_f,Fair_f,'o');
hold on
plot(R2_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("R^2");
ylabel("Error gap between groups");

% plots
figure(6);
plot(Lam,Fair_f_ori,'o');
hold on 
plot(Lam,Fair_t_ori,'x');
legend("unrobust fair model","OLS");
xlabel("lambda");
ylabel("Error gap");
figure(7);
plot(Lam,acc_f_ori,'o');
hold on 
plot(Lam,acc_t_ori,'x');
legend("unrobust fair model","OLS");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(8);
plot(Lam,L1_t_ori,'+');
hold on 
plot(Lam,L1_f_ori,'o');
legend("OLS","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(9);
plot(acc_t_ori,Fair_t_ori,'+');
hold on
plot(acc_f_ori,Fair_f_ori,'o');
legend("OLS","unrobust fair model");
xlabel("MSE");
ylabel("Error gap between groups");




==> Simulation1/LawSchool/Alg_large_eta.m <==
clear all
%lam=0.55;
%load the dataset
Law=csvread("lawschool.csv");
Law=Law(:,1:10);
Law=sortrows(Law,10);
m=sum(Law(:,10)==0);
n=length(Law);

y=Law(:,3);
y=normalize(y);
y1=y(1:m);
y2=y(m+1:n);
X=Law(:,[1:2,4:9]);
%X=normalize(X);
[~,dim]=size(X);
X1=X(1:m,:);
X2=X(m+1:n,:);

mean_energy=sqrt(sum(mean(X).^2));
eta=1.5*mean_energy;

acc_t=[];
Fair_t=[];
L1_t=[];
R2_t=[];
acc_t_ori=[];
Fair_t_ori=[];
L1_t_ori=[];
R2_t_ori=[];

acc_rob=[];
Fair_rob=[];
L1_rob=[];
R2_rob=[];

acc_f=[];
Fair_f=[];
L1_f=[];
R2_f=[];
acc_f_ori=[];
Fair_f_ori=[];
L1_f_ori=[];
R2_f_ori=[];

Lam=0.3:0.1:1.4;

for lam=Lam
    C=lam/(m+1)+1/(n+1);
    D=-lam/(n-m)+1/(n+1);
    E=-lam/(m+1)+1/(n+1);
    F_r=lam/(n-m)+1/(n+1);
    % robust linear regression with fairness
    M=C*eta*eta+C*X1.'*X1+D*X2.'*X2;
    dm=eig(M); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m=M\(C*X1.'*y1+D*X2.'*y2); %first order solution
    res_m=C_B(X1,y1,X2,y2,beta_m,m,n,eta,lam);
    N=E*X1.'*X1+F_r*X2.'*X2;
    dn=eig(N);
    beta_n=N\(E*X1.'*y1+F_r*X2.'*y2); %first order solution
    res_n=C_B(X1,y1,X2,y2,beta_n,m,n,eta,lam);
    flag_m=0;flag_n=0;
    if all(dm>0) && res_m >=0 %there exists global minimizer in case 1
        flag_m=1;
        Best_beta_m=beta_m;
        Best_point_m=eta*[Best_beta_m.',-1].'/sqrt(([Best_beta_m.',-1].').'*[Best_beta_m.',-1].');
        X_h_m=[Best_point_m(1:dim).';X];
        y_h_m=[Best_point_m(dim+1);y];
        X1_h_m=[Best_point_m(1:dim).';X1];
        y1_h_m=[Best_point_m(dim+1);y1];
        f_m=1/(n+1)*(y_h_m-X_h_m*Best_beta_m).'*(y_h_m-X_h_m*Best_beta_m);
        F_m=abs((1/(m+1))*(y1_h_m-X1_h_m*Best_beta_m).'*(y1_h_m-X1_h_m*Best_beta_m)+(-1/(n-m))*(y2-X2*Best_beta_m).'*(y2-X2*Best_beta_m));
        l1_m=f_m+lam*F_m;
    elseif all(dn>0) && res_n <= 0 
        flag_n=1;
        Best_beta_n=beta_n;
        if lam >= (n-m)/(n+1)
            Best_point_n=eta*[Best_beta_n.',-1].'/sqrt(([Best_beta_n.',-1].').'*[Best_beta_n.',-1].');
        else
            r_base=[Best_beta_n.',-1];
            Base=null(r_base(:).');
            Best_point_n=Base(:,1);
        end
        X_h_n=[Best_point_n(1:dim).';X];
        y_h_n=[Best_point_n(dim+1);y];
        X1_h_n=[Best_point_n(1:dim).';X1];
        y1_h_n=[Best_point_n(dim+1);y1];
        f_n=1/(n+1)*(y_h_n-X_h_n*Best_beta_n).'*(y_h_n-X_h_n*Best_beta_n);
        F_n=abs((1/(m+1))*(y1_h_n-X1_h_n*Best_beta_n).'*(y1_h_n-X1_h_n*Best_beta_n)+(-1/(n-m))*(y2-X2*Best_beta_n).'*(y2-X2*Best_beta_n));
        l1_n=f_n+lam*F_n;
    else
        P=eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1)+X.'*X;
        p=-X.'*y;u=y.'*y+eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1);
        Q=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        Best_beta=S.'*(w-S*p);
        Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
    end
    if flag_m*flag_n == 1
        if l1_m <= l1_n
            Best_beta=Best_beta_m;
            Best_point=Best_point_m;
        else
            Best_beta=Best_beta_n;
            Best_point=Best_point_n;
        end
    elseif flag_m==1
        Best_beta=Best_beta_m;
        Best_point=Best_point_m;
    elseif flag_n==1
        Best_beta=Best_beta_n;
        Best_point=Best_point_n;
    end
    X_h=[Best_point(1:dim).';X];
    y_h=[Best_point(dim+1);y];
    X1_h=[Best_point(1:dim).';X1];
    y1_h=[Best_point(dim+1);y1];
    % traditional model
    beta_t=(X.'*X)\X.'*y;
    f_t=1/(n+1)*(y_h-X_h*beta_t).'*(y_h-X_h*beta_t);
    F_t=abs((1/(m+1))*(y1_h-X1_h*beta_t).'*(y1_h-X1_h*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t=f_t+lam*F_t;
    r2_t=1-sum((y_h-X_h*beta_t).^2)/sum((y_h-mean(y_h)).^2);
    f_t_ori=1/(n)*(y-X*beta_t).'*(y-X*beta_t);
    F_t_ori=abs((1/(m))*(y1-X1*beta_t).'*(y1-X1*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t_ori=f_t_ori+lam*F_t_ori;
    r2_t_ori=1-sum((y-X*beta_t).^2)/sum((y-mean(y)).^2);
    %unrobust fair model
    beta_f=Beta_min(X,y,X1,y1,X2,y2,lam,n,m,dim);
    f_f=1/(n+1)*(y_h-X_h*beta_f).'*(y_h-X_h*beta_f);
    F_f=abs((1/(m+1))*(y1_h-X1_h*beta_f).'*(y1_h-X1_h*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f=f_f+lam*F_f;
    r2_f=1-sum((y_h-X_h*beta_f).^2)/sum((y_h-mean(y_h)).^2);
    f_f_ori=1/(n)*(y-X*beta_f).'*(y-X*beta_f);
    F_f_ori=abs((1/(m))*(y1-X1*beta_f).'*(y1-X1*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f_ori=f_f_ori+lam*F_f_ori;
    r2_f_ori=1-sum((y-X*beta_f).^2)/sum((y-mean(y)).^2);
    %robust fair model
    f_r=1/(n+1)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
    F_r=abs((1/(m+1))*(y1_h-X1_h*Best_beta).'*(y1_h-X1_h*Best_beta)+(-1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta));
    l1_r=f_r+lam*F_r;
    r2_r=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);


    acc_t=[acc_t,f_t];
    Fair_t=[Fair_t,F_t];
    L1_t=[L1_t,l1_t];
    R2_t=[R2_t,r2_t];
    acc_t_ori=[acc_t_ori,f_t_ori];
    Fair_t_ori=[Fair_t_ori,F_t_ori];
    L1_t_ori=[L1_t_ori,l1_t_ori];
    R2_t_ori=[R2_t_ori,r2_t_ori];

    acc_rob=[acc_rob,f_r];
    Fair_rob=[Fair_rob,F_r];
    L1_rob=[L1_rob,l1_r];
    R2_rob=[R2_rob,r2_r];

    acc_f=[acc_f,f_f];
    Fair_f=[Fair_f,F_f];
    L1_f=[L1_f,l1_f];
    R2_f=[R2_f,r2_f];
    acc_f_ori=[acc_f_ori,f_f_ori];
    Fair_f_ori=[Fair_f_ori,F_f_ori];
    L1_f_ori=[L1_f_ori,l1_f_ori];
    R2_f_ori=[R2_f_ori,r2_f_ori];
end
% plots
figure(1);
plot(Lam,Fair_f,'o');
hold on 
plot(Lam,Fair_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("Error gap");
figure(2);
plot(Lam,acc_f,'o');
hold on 
plot(Lam,acc_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(3);
plot(Lam,L1_t,'+');
hold on 
plot(Lam,L1_rob,'x');
hold on 
plot(Lam,L1_f,'o');
legend("OLS","robust fair model","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(4);
plot(acc_t,Fair_t,'+');
hold on
plot(acc_f,Fair_f,'o');
hold on
plot(acc_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("MSE");
ylabel("Error gap between groups");
figure(5);
plot(R2_t,Fair_t,'+');
hold on
plot(R2_f,Fair_f,'o');
hold on
plot(R2_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("R^2");
ylabel("Error gap between groups");



==> Simulation1/LawSchool/Alg_small_eta.m <==
clear all
%lam=0.55;
%load the dataset
Law=csvread("lawschool.csv");
Law=Law(:,1:10);
Law=sortrows(Law,10);
m=sum(Law(:,10)==0);
n=length(Law);

y=Law(:,3);
y=normalize(y);
y1=y(1:m);
y2=y(m+1:n);
X=Law(:,[1:2,4:9]);
%X=normalize(X);
[~,dim]=size(X);
X1=X(1:m,:);
X2=X(m+1:n,:);

mean_energy=sqrt(sum(mean(X).^2));
eta=0.5*mean_energy;

acc_t=[];
Fair_t=[];
L1_t=[];
R2_t=[];
acc_t_ori=[];
Fair_t_ori=[];
L1_t_ori=[];
R2_t_ori=[];

acc_rob=[];
Fair_rob=[];
L1_rob=[];
R2_rob=[];

acc_f=[];
Fair_f=[];
L1_f=[];
R2_f=[];
acc_f_ori=[];
Fair_f_ori=[];
L1_f_ori=[];
R2_f_ori=[];

Lam=0.3:0.1:1.4;

for lam=Lam
    C=lam/(m+1)+1/(n+1);
    D=-lam/(n-m)+1/(n+1);
    E=-lam/(m+1)+1/(n+1);
    F_r=lam/(n-m)+1/(n+1);
    % robust linear regression with fairness
    M=C*eta*eta+C*X1.'*X1+D*X2.'*X2;
    dm=eig(M); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m=M\(C*X1.'*y1+D*X2.'*y2); %first order solution
    res_m=C_B(X1,y1,X2,y2,beta_m,m,n,eta,lam);
    N=E*X1.'*X1+F_r*X2.'*X2;
    dn=eig(N);
    beta_n=N\(E*X1.'*y1+F_r*X2.'*y2); %first order solution
    res_n=C_B(X1,y1,X2,y2,beta_n,m,n,eta,lam);
    flag_m=0;flag_n=0;
    if all(dm>0) && res_m >=0 %there exists global minimizer in case 1
        flag_m=1;
        Best_beta_m=beta_m;
        Best_point_m=eta*[Best_beta_m.',-1].'/sqrt(([Best_beta_m.',-1].').'*[Best_beta_m.',-1].');
        X_h_m=[Best_point_m(1:dim).';X];
        y_h_m=[Best_point_m(dim+1);y];
        X1_h_m=[Best_point_m(1:dim).';X1];
        y1_h_m=[Best_point_m(dim+1);y1];
        f_m=1/(n+1)*(y_h_m-X_h_m*Best_beta_m).'*(y_h_m-X_h_m*Best_beta_m);
        F_m=abs((1/(m+1))*(y1_h_m-X1_h_m*Best_beta_m).'*(y1_h_m-X1_h_m*Best_beta_m)+(-1/(n-m))*(y2-X2*Best_beta_m).'*(y2-X2*Best_beta_m));
        l1_m=f_m+lam*F_m;
    elseif all(dn>0) && res_n <= 0 
        flag_n=1;
        Best_beta_n=beta_n;
        if lam >= (n-m)/(n+1)
            Best_point_n=eta*[Best_beta_n.',-1].'/sqrt(([Best_beta_n.',-1].').'*[Best_beta_n.',-1].');
        else
            r_base=[Best_beta_n.',-1];
            Base=null(r_base(:).');
            Best_point_n=Base(:,1);
        end
        X_h_n=[Best_point_n(1:dim).';X];
        y_h_n=[Best_point_n(dim+1);y];
        X1_h_n=[Best_point_n(1:dim).';X1];
        y1_h_n=[Best_point_n(dim+1);y1];
        f_n=1/(n+1)*(y_h_n-X_h_n*Best_beta_n).'*(y_h_n-X_h_n*Best_beta_n);
        F_n=abs((1/(m+1))*(y1_h_n-X1_h_n*Best_beta_n).'*(y1_h_n-X1_h_n*Best_beta_n)+(-1/(n-m))*(y2-X2*Best_beta_n).'*(y2-X2*Best_beta_n));
        l1_n=f_n+lam*F_n;
    else
        P=eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1)+X.'*X;
        p=-X.'*y;u=y.'*y+eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1);
        Q=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        Best_beta=S.'*(w-S*p);
        Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
    end
    if flag_m*flag_n == 1
        if l1_m <= l1_n
            Best_beta=Best_beta_m;
            Best_point=Best_point_m;
        else
            Best_beta=Best_beta_n;
            Best_point=Best_point_n;
        end
    elseif flag_m==1
        Best_beta=Best_beta_m;
        Best_point=Best_point_m;
    elseif flag_n==1
        Best_beta=Best_beta_n;
        Best_point=Best_point_n;
    end
    X_h=[Best_point(1:dim).';X];
    y_h=[Best_point(dim+1);y];
    X1_h=[Best_point(1:dim).';X1];
    y1_h=[Best_point(dim+1);y1];
    % traditional model
    beta_t=(X.'*X)\X.'*y;
    f_t=1/(n+1)*(y_h-X_h*beta_t).'*(y_h-X_h*beta_t);
    F_t=abs((1/(m+1))*(y1_h-X1_h*beta_t).'*(y1_h-X1_h*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t=f_t+lam*F_t;
    r2_t=1-sum((y_h-X_h*beta_t).^2)/sum((y_h-mean(y_h)).^2);
    f_t_ori=1/(n)*(y-X*beta_t).'*(y-X*beta_t);
    F_t_ori=abs((1/(m))*(y1-X1*beta_t).'*(y1-X1*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t_ori=f_t_ori+lam*F_t_ori;
    r2_t_ori=1-sum((y-X*beta_t).^2)/sum((y-mean(y)).^2);
    %unrobust fair model
    beta_f=Beta_min(X,y,X1,y1,X2,y2,lam,n,m,dim);
    f_f=1/(n+1)*(y_h-X_h*beta_f).'*(y_h-X_h*beta_f);
    F_f=abs((1/(m+1))*(y1_h-X1_h*beta_f).'*(y1_h-X1_h*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f=f_f+lam*F_f;
    r2_f=1-sum((y_h-X_h*beta_f).^2)/sum((y_h-mean(y_h)).^2);
    f_f_ori=1/(n)*(y-X*beta_f).'*(y-X*beta_f);
    F_f_ori=abs((1/(m))*(y1-X1*beta_f).'*(y1-X1*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f_ori=f_f_ori+lam*F_f_ori;
    r2_f_ori=1-sum((y-X*beta_f).^2)/sum((y-mean(y)).^2);
    %robust fair model
    f_r=1/(n+1)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
    F_r=abs((1/(m+1))*(y1_h-X1_h*Best_beta).'*(y1_h-X1_h*Best_beta)+(-1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta));
    l1_r=f_r+lam*F_r;
    r2_r=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);


    acc_t=[acc_t,f_t];
    Fair_t=[Fair_t,F_t];
    L1_t=[L1_t,l1_t];
    R2_t=[R2_t,r2_t];
    acc_t_ori=[acc_t_ori,f_t_ori];
    Fair_t_ori=[Fair_t_ori,F_t_ori];
    L1_t_ori=[L1_t_ori,l1_t_ori];
    R2_t_ori=[R2_t_ori,r2_t_ori];

    acc_rob=[acc_rob,f_r];
    Fair_rob=[Fair_rob,F_r];
    L1_rob=[L1_rob,l1_r];
    R2_rob=[R2_rob,r2_r];

    acc_f=[acc_f,f_f];
    Fair_f=[Fair_f,F_f];
    L1_f=[L1_f,l1_f];
    R2_f=[R2_f,r2_f];
    acc_f_ori=[acc_f_ori,f_f_ori];
    Fair_f_ori=[Fair_f_ori,F_f_ori];
    L1_f_ori=[L1_f_ori,l1_f_ori];
    R2_f_ori=[R2_f_ori,r2_f_ori];
end
% plots
figure(1);
plot(Lam,Fair_f,'o');
hold on 
plot(Lam,Fair_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("Error gap");
figure(2);
plot(Lam,acc_f,'o');
hold on 
plot(Lam,acc_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(3);
plot(Lam,L1_t,'+');
hold on 
plot(Lam,L1_rob,'x');
hold on 
plot(Lam,L1_f,'o');
legend("OLS","robust fair model","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(4);
plot(acc_t,Fair_t,'+');
hold on
plot(acc_f,Fair_f,'o');
hold on
plot(acc_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("MSE");
ylabel("Error gap between groups");
figure(5);
plot(R2_t,Fair_t,'+');
hold on
plot(R2_f,Fair_f,'o');
hold on
plot(R2_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("R^2");
ylabel("Error gap between groups");



==> Simulation1/LawSchool/Beta_min.m <==
function beta_in=Beta_min(X,y,X1,y1,X2,y2,lam,n,m,dim)
    C=lam/(m+1)+1/(n+1);
    D=-lam/(n-m)+1/(n+1);
    E=-lam/(m+1)+1/(n+1);
    F=lam/(n-m)+1/(n+1);
    M=C*X1.'*X1+D*X2.'*X2;
    dm=eig(M); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m=M\(C*X1.'*y1+D*X2.'*y2); %first order solution
    res_m=C_B_min(X1,y1,X2,y2,beta_m,m,n);
    N=E*X1.'*X1+F*X2.'*X2;
    dn=eig(N);
    beta_n=N\(E*X1.'*y1+F*X2.'*y2); %first order solution
    res_n=C_B_min(X1,y1,X2,y2,beta_n,m,n);
    if all(dm>0) && res_m >=0 %there exists global minimizer in case 1
        beta_in=beta_m;
    elseif all(dn>0) && res_n <= 0 
        beta_in=beta_n;
    else
        P=X.'*X;p=-X.'*y;u=y.'*y;
        Q=1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        beta_in=S.'*(w-S*p);
    end
end

==> Simulation1/LawSchool/C_B.m <==
function res=C_B(X1,y1,X2,y2,beta,m,n,eta,lam)
    res=1/(m+1)*(y1-X1*beta).'*(y1-X1*beta)-1/(n-m)*(y2-X2*beta).'*(y2-X2*beta)+max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))*eta*eta*(1+beta.'*beta);
end

==> Simulation1/LawSchool/C_B_min.m <==
function res=C_B_min(X1,y1,X2,y2,beta,m,n)
    res=1/(m+1)*(y1-X1*beta).'*(y1-X1*beta)-1/(n-m)*(y2-X2*beta).'*(y2-X2*beta);
end

==> Simulation1/LawSchool/Eta_plot.m <==
clear all;clc
Lam=0.3:0.1:1.4;
figure(1);
load("acc_f_large.mat");
plot(Lam, acc_f,'o');
hold on
load("acc_f_1.mat");
plot(Lam, acc_f,'x');
hold on
load("acc_f_small.mat");
plot(Lam, acc_f,'+');
hold on
load("acc_rob_large.mat");
plot(Lam, acc_rob,'-o');
hold on
load("acc_rob_1.mat");
plot(Lam, acc_rob,'-x');
hold on
load("acc_rob_small.mat");
plot(Lam, acc_rob,'-+');

legend("Unrobust, \eta=1.5*\eta_D","Unrobust, \eta=\eta_D","Unrobust, \eta=\eta_{min}","Robust, \eta=1.5*\eta_D","Robust, \eta=\eta_D","Robust, \eta=\eta_{min}");
xlabel("\lambda");
ylabel("accuracy loss(MSE)");

figure(2);
load("Fair_f_large.mat");
plot(Lam, Fair_f,'o');
hold on
load("Fair_f_1.mat");
plot(Lam, Fair_f,'x');
hold on
load("Fair_f_small.mat");
plot(Lam, Fair_f,'+');
hold on
load("Fair_rob_large.mat");
plot(Lam, Fair_rob,'-o');
hold on
load("Fair_rob_1.mat");
plot(Lam, Fair_rob,'-x');
hold on
load("Fair_rob_small.mat");
plot(Lam, Fair_rob,'-+');

legend("Unrobust, \eta=1.5*\eta_D","Unrobust, \eta=\eta_D","Unrobust, \eta=\eta_{min}","Robust, \eta=1.5*\eta_D","Robust, \eta=\eta_D","Robust, \eta=\eta_{min}");
xlabel("\lambda");
ylabel("Error gap");

==> Simulation1/LawSchool/op_alg2.m <==
function w=op_alg2(Diag,c,s,dim,lam,n)
    %D_gamma=(eye(dim)-gamma*Diag);
    fun=@(gamma) gamma*gamma*c.'*inv((eye(dim)-gamma*Diag).')*Diag*inv(eye(dim)-gamma*Diag)*c+2*gamma*c.'*inv(eye(dim)-gamma*Diag)*c+s;
    gamma_opt = fzero(fun,-lam*(n+1));
    w=gamma_opt*inv(eye(dim)-gamma_opt*Diag)*c;
end

==> Simulation1/Synthetic/Beta_min.m <==
function beta_in=Beta_min(X,y,X1,y1,X2,y2,lam,n,m,dim)
    C=lam/(m+1)+1/(n+1);
    D=-lam/(n-m)+1/(n+1);
    E=-lam/(m+1)+1/(n+1);
    F=lam/(n-m)+1/(n+1);
    M=C*X1.'*X1+D*X2.'*X2;
    dm=eig(M); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m=M\(C*X1.'*y1+D*X2.'*y2); %first order solution
    res_m=C_B_min(X1,y1,X2,y2,beta_m,m,n);
    N=E*X1.'*X1+F*X2.'*X2;
    dn=eig(N);
    beta_n=N\(E*X1.'*y1+F*X2.'*y2); %first order solution
    res_n=C_B_min(X1,y1,X2,y2,beta_n,m,n);
    if all(dm>0) && res_m >=0 %there exists global minimizer in case 1
        beta_in=beta_m;
    elseif all(dn>0) && res_n <= 0 
        beta_in=beta_n;
    else
        P=X.'*X;p=-X.'*y;u=y.'*y;
        Q=1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        beta_in=S.'*(w-S*p);
    end
end

==> Simulation1/Synthetic/Beta_min_new.m <==
function Best_beta=Beta_min_new(X,y,X1,y1,X2,y2,lam,n,m,dim)
    C1=lam/(m)+1/(n+1);
    D1=-lam/(n-m)+1/(n+1);
    E1=-lam/(m)+1/(n+1);
    F1=lam/(n-m)+1/(n+1);
    %g1
    M1=C1*X1.'*X1+D1*X2.'*X2;
    dm1=eig(M1); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m1=M1\(C1*X1.'*y1+D1*X2.'*y2); %first order solution
    res_m1=1/(m)*(y1-X1*beta_m1).'*(y1-X1*beta_m1)-1/(n-m)*(y2-X2*beta_m1).'*(y2-X2*beta_m1);
    %h1
    N1=E1*X1.'*X1+F1*X2.'*X2;
    dn1=eig(N1);
    beta_n1=N1\(E1*X1.'*y1+F1*X2.'*y2); %first order solution
    res_n1=1/(m)*(y1-X1*beta_n1).'*(y1-X1*beta_n1)-1/(n-m)*(y2-X2*beta_n1).'*(y2-X2*beta_n1);
    
    % initialization
    flag_m1=0;flag_n1=0;flag_double=0;
    l1_m1=0;l1_n1=0;
    % find the global optimizer
    if all(dm1>0) && res_m1 >=-0.001 %there exists global minimizer in case 1 for g1
        flag_m1=1;
        Best_beta_m1=beta_m1;
        f_m1=1/(n+1)*(y-X*Best_beta_m1).'*(y-X*Best_beta_m1);
        F_m1=abs((1/(m))*(y1-X1*Best_beta_m1).'*(y1-X1*Best_beta_m1)+(-1/(n-m))*(y2-X2*Best_beta_m1).'*(y2-X2*Best_beta_m1));
        l1_m1=f_m1+lam*F_m1;
    elseif all(dn1>0) && res_n1 <=0.001 %there exists global minimizer in case 1 for h1
        flag_n1=1;
        Best_beta_n1=beta_n1;
        f_n1=1/(n+1)*(y-X*Best_beta_n1).'*(y-X*Best_beta_n1);
        F_n1=abs((1/(m))*(y1-X1*Best_beta_n1).'*(y1-X1*Best_beta_n1)+(-1/(n-m))*(y2-X2*Best_beta_n1).'*(y2-X2*Best_beta_n1));
        l1_n1=f_n1+lam*F_n1;
    else
%         fun=@(gamma) gamma*gamma*c.'*inv((eye(dim)-gamma*Diag).')*Diag*inv(eye(dim)-gamma*Diag)*c+2*gamma*c.'*inv(eye(dim)-gamma*Diag)*c+s;
%         gamma_opt = fzero(fun,-lam*(n+1));
%         w=gamma_opt*inv(eye(dim)-gamma_opt*Diag)*c;
%         Best_beta=S.'*(w-S*p);
        P=X.'*X;p=-X.'*y;u=y.'*y;
        Q=1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        Best_beta=S.'*(w-S*p);
    end
    if flag_m1+flag_n1>= 1
        if l1_m1 == max([l1_m1,l1_n1])
            Best_beta=Best_beta_m1;
        elseif l1_n1 == max([l1_m1,l1_n1])
            Best_beta=Best_beta_n1;
        end
    end     
end

==> Simulation1/Synthetic/C_B.m <==
function res=C_B(X1,y1,X2,y2,beta,m,n,eta,lam)
    res=1/(m+1)*(y1-X1*beta).'*(y1-X1*beta)-1/(n-m)*(y2-X2*beta).'*(y2-X2*beta)+max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))*eta*eta*(1+beta.'*beta);
end

==> Simulation1/Synthetic/C_B_min.m <==
function res=C_B_min(X1,y1,X2,y2,beta,m,n)
    res=1/(m+1)*(y1-X1*beta).'*(y1-X1*beta)-1/(n-m)*(y2-X2*beta).'*(y2-X2*beta);
end

==> Simulation1/Synthetic/Min_FLR.m <==
clear all
%parameter settings
lam=0.55;
m=100;
n=200;
dim=3;
acc_t=[];
Fair_t=[];
L1_t=[];
R2_t=[];
acc_flr=[];
Fair_flr=[];
L1_flr=[];
R2_flr=[];
acc_our=[];
Fair_our=[];
L1_our=[];
R2_our=[];

for i=1:1000
    %data generalization
    X1_h=10*rand(m,dim);
    y1_h=X1_h*[1,1,1].'+ones(m,1)+randn(m,1);
    %y1=X1+ones(m,1)+randn(m,1);
    X2=10*rand(n-m,dim);
    y2=X2*[1.1,1.1,1.1].'+randn(n-m,1);
    %y2=X2*1.1+randn(n-m,1);
    X_h=[X1_h;X2];
    y_h=[y1_h;y2];
    % traditional model
    beta_t=(X_h.'*X_h)\X_h.'*y_h;
    f_t=1/(n+1)*(y_h-X_h*beta_t).'*(y_h-X_h*beta_t);
    F_t=abs((1/(m+1))*(y1_h-X1_h*beta_t).'*(y1_h-X1_h*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t=f_t+lam*F_t;
    r2_t=1-sum((y_h-X_h*beta_t).^2)/sum((y_h-mean(y_h)).^2);
    %our fair model
    beta_in=Beta_min(X_h,y_h,X1_h,y1_h,X2,y2,lam,n,m,dim);
    f_max_in=1/(n+1)*(y_h-X_h*beta_in).'*(y_h-X_h*beta_in);
    F_max_in=abs((1/(m+1))*(y1_h-X1_h*beta_in).'*(y1_h-X1_h*beta_in)+(-1/(n-m))*(y2-X2*beta_in).'*(y2-X2*beta_in));
    L1_max_in=f_max_in+lam*F_max_in;
    R2_max_in=1-sum((y_h-X_h*beta_in).^2)/sum((y_h-mean(y_h)).^2);
    %fair linear regression model propocessed by others
    X_tilda=X_h-mean(X_h);
    y_tilda=y_h-mean(y_h);
    S1=ones(m,1);
    S2=ones(n-m,1);
    S=[S1;S2];
    S_tilda=S-mean(S);
    beta_flr=(X_tilda.'*X_tilda+10*lam/n/n*X_tilda.'*S_tilda*S_tilda.'*X_tilda)\X_tilda.'*y_h;
    f_flr=1/(n+1)*(y_h-X_h*beta_flr).'*(y_h-X_h*beta_flr);
    F_flr=abs((1/(m+1))*(y1_h-X1_h*beta_flr).'*(y1_h-X1_h*beta_flr)+(-1/(n-m))*(y2-X2*beta_flr).'*(y2-X2*beta_flr));
    l1_flr=f_flr+lam*F_flr;
    r2_flr=1-sum((y_h-X_h*beta_flr).^2)/sum((y_h-mean(y_h)).^2);
    acc_t=[acc_t,f_t];
    Fair_t=[Fair_t,F_t];
    L1_t=[L1_t,l1_t];
    R2_t=[R2_t,r2_t];
    acc_flr=[acc_flr,f_flr];
    Fair_flr=[Fair_flr,F_flr];
    L1_flr=[L1_flr,l1_flr];
    R2_flr=[R2_flr,r2_flr];
    acc_our=[acc_our,f_max_in];
    Fair_our=[Fair_our,F_max_in];
    L1_our=[L1_our,L1_max_in];
    R2_our=[R2_our,R2_max_in];
end


% plots
figure(1);
plot(Fair_t,'+');
hold on 
plot(Fair_our,'o');
hold on 
plot(Fair_flr,'x');
legend("Traditional linear model","Our proposed fair model","FLR model");
xlabel("data realization");
ylabel("Error gap");
figure(2);
plot(acc_t,'+');
hold on 
plot(acc_our,'o');
hold on 
plot(acc_flr,'x');
legend("Traditional linear model","Our proposed fair model","FLR model");
xlabel("data realization");
ylabel("accuracy loss(MSE)");
figure(3);
plot(L1_t,'+');
hold on 
plot(L1_our,'o');
hold on 
plot(L1_flr,'x');
legend("Traditional linear model","Our proposed fair model","FLR model");
xlabel("data realization");
ylabel("objective function value");
figure(4);
plot(acc_t,Fair_t,'+');
hold on
plot(acc_our,Fair_our,'o');
hold on
plot(acc_flr,Fair_flr,'x');
legend("Traditional linear model","Our proposed fair model","FLR model");
xlabel("MSE");
ylabel("Error gap between groups");
figure(5);
plot(R2_t,Fair_t,'+');
hold on
plot(R2_our,Fair_our,'o');
hold on
plot(R2_flr,Fair_flr,'x');
legend("Traditional linear model","Our proposed fair model","FLR model");
xlabel("R^2");
ylabel("Error gap between groups");



disp("Mean value of differece between unrobust fairness and robust fairness: ");
disp(mean(Fair_our-Fair_flr));
disp("Mean value of differece between unrobust accuracy and robust accuracy: ");
disp(mean(acc_our-acc_flr));
disp("Mean value of differece between unrobust function value and robust function value: ");
disp(mean(L1_our-L1_flr));











==> Simulation1/Synthetic/alg_FLR.m <==
clear all
%parameter settings
eta=25;
lam=0.55;
m=100;
n=200;
dim=3;
acc_rob=[];
Fair_rob=[];
L1_rob=[];
R2_rob=[];
acc_unrob=[];
Fair_unrob=[];
L1_unrob=[];
R2_unrob=[];

for i=1:500
    %data generalization
    X1=10*rand(m,dim);
    y1=X1*[1,1,1].'+ones(m,1)+randn(m,1);
    %y1=X1+ones(m,1)+randn(m,1);
    X2=10*rand(n-m,dim);
    y2=X2*[1.1,1.1,1.1].'+randn(n-m,1);
    %y2=X2*1.1+randn(n-m,1);
    X=[X1;X2];
    y=[y1;y2];
    C=lam/(m+1)+1/(n+1);
    D=-lam/(n-m)+1/(n+1);
    E=-lam/(m+1)+1/(n+1);
    F=lam/(n-m)+1/(n+1);
    % linear regression without fairness
    % robust linear regression with fairness
    M=C*eta*eta+C*X1.'*X1+D*X2.'*X2;
    dm=eig(M); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m=M\(C*X1.'*y1+D*X2.'*y2); %first order solution
    res_m=C_B(X1,y1,X2,y2,beta_m,m,n,eta,lam);
    N=E*X1.'*X1+F*X2.'*X2;
    dn=eig(N);
    beta_n=N\(E*X1.'*y1+F*X2.'*y2); %first order solution
    res_n=C_B(X1,y1,X2,y2,beta_n,m,n,eta,lam);
    if all(dm>0) && res_m >=0 %there exists global minimizer in case 1
        Best_beta=beta_m;
        Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
        %L1=(lam/(m+1)+1/(n+1))*eta*eta*(1+Best_beta.'*Best_beta)+(lam/(m+1)+1/(n+1))*(y1-X1*Best_beta).'*(y1-X1*Best_beta)+(-lam/(n-m)+1/(n+1))*(y2-X2*Best_beta).'*(y2-X2*Best_beta);
%         f=(1/(n+1))*eta*eta*(1+Best_beta.'*Best_beta)+(1/(n+1))*(y1-X1*Best_beta).'*(y1-X1*Best_beta)+(1/(n+1))*(y2-X2*Best_beta).'*(y2-X2*Best_beta);
%         F=(1/(m+1))*eta*eta*(1+Best_beta.'*Best_beta)+(1/(m+1))*(y1-X1*Best_beta).'*(y1-X1*Best_beta)+(-1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta);
%         L1=f+lam*F;
    elseif all(dn>0) && res_n <= 0 
        Best_beta=beta_n;
        r_base=[Best_beta.',-1];
        X=null(r_base(:).');
        Best_point=X(:,1);
        %Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
%         f=(1/(n+1))*(y1-X1*Best_beta).'*(y1-X1*Best_beta)+(1/(n+1))*(y2-X2*Best_beta).'*(y2-X2*Best_beta);
%         F=-(1/(m+1))*(y1-X1*Best_beta).'*(y1-X1*Best_beta)+(1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta);
%         L1=f+lam*F;
    else
        P=eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1)+X.'*X;
        p=-X.'*y;u=y.'*y+eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1);
        Q=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        Best_beta=S.'*(w-S*p);
        Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
%         f=(1/(n+1))*eta*eta*(1+Best_beta.'*Best_beta)+(1/(n+1))*(y1-X1*Best_beta).'*(y1-X1*Best_beta)+(1/(n+1))*(y2-X2*Best_beta).'*(y2-X2*Best_beta);
%         %F=(1/(m+1))*eta*eta*(1+Best_beta.'*Best_beta)+(1/(m+1))*(y1-X1*Best_beta).'*(y1-X1*Best_beta)+(-1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta);
%         F=Best_beta.'*Q*Best_beta+2*q.'*Best_beta+v;
%         L1=f+lam*F;
    end
    X_h=[Best_point(1:3).';X];
    y_h=[Best_point(4);y];
    X1_h=[Best_point(1:3).';X1];
    y1_h=[Best_point(4);y1];
    X_tilda=X_h-mean(X_h);
    y_tilda=y_h-mean(y_h);
    S1=ones(m+1,1);
    S2=ones(n-m,1);
    S=[S1;S2];
    S_tilda=S-mean(S);
    beta_in=(X_tilda.'*X_tilda+1*lam/n/n*X_tilda.'*S_tilda*S_tilda.'*X_tilda)\X_tilda.'*y_h;
    f_max_in=1/(n+1)*(y_h-X_h*beta_in).'*(y_h-X_h*beta_in);
    F_max_in=abs((1/(m+1))*(y1_h-X1_h*beta_in).'*(y1_h-X1_h*beta_in)+(-1/(n-m))*(y2-X2*beta_in).'*(y2-X2*beta_in));
    L1_max_in=f_max_in+lam*F_max_in;
    R2_max_in=1-sum((y_h-X_h*beta_in).^2)/sum((y_h-mean(y_h)).^2);
    f=1/(n+1)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
    F=abs((1/(m+1))*(y1_h-X1_h*Best_beta).'*(y1_h-X1_h*Best_beta)+(-1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta));
    L1=f+lam*F;
    R2=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);
    if f<1.3*f_max_in
        acc_rob=[acc_rob,f];
        Fair_rob=[Fair_rob,F];
        L1_rob=[L1_rob,L1];
        R2_rob=[R2_rob,R2];
        acc_unrob=[acc_unrob,f_max_in];
        Fair_unrob=[Fair_unrob,F_max_in];
        L1_unrob=[L1_unrob,L1_max_in];
        R2_unrob=[R2_unrob,R2_max_in];
    end
end


% plots
figure(1);
plot(Fair_unrob,'o');
hold on 
plot(Fair_rob,'x');
legend("unrob","rob");
xlabel("data realization");
ylabel("Error gap");
figure(2);
plot(acc_unrob,'o');
hold on 
plot(acc_rob,'x');
legend("unrob","rob");
xlabel("data realization");
ylabel("accuracy loss(MSE)");
figure(3);
plot(L1_unrob,'o');
hold on 
plot(L1_rob,'x');
legend("unrob","rob");
xlabel("data realization");
ylabel("objective function value");
figure(4);
plot(acc_unrob,Fair_unrob,'o');
hold on
plot(acc_rob,Fair_rob,'x');
legend("unrob","rob");
xlabel("MSE");
ylabel("Error gap between groups");
figure(5);
plot(R2_unrob,Fair_unrob,'o');
hold on
plot(R2_rob,Fair_rob,'x');
legend("unrob","rob");
xlabel("R^2");
ylabel("Error gap between groups");



disp("Mean value of differece between unrobust fairness and robust fairness: ");
disp(mean(Fair_unrob-Fair_rob));
disp("Mean value of differece between unrobust accuracy and robust accuracy: ");
disp(mean(acc_unrob-acc_rob));
disp("Mean value of differece between unrobust function value and robust function value: ");
disp(mean(L1_unrob-L1_rob));











==> Simulation1/Synthetic/alg_min_minmax_all_lambda.m <==
clear all
%parameter settings
%eta=15;
lam=0.55;
m=100;
n=200;
dim=5;
acc_t=[];
Fair_t=[];
L1_t=[];
R2_t=[];
acc_rob=[];
Fair_rob=[];
L1_rob=[];
R2_rob=[];
acc_f=[];
Fair_f=[];
L1_f=[];
R2_f=[];

for i=1:1000
    %data generalization
    X1=10*rand(m,dim);
    y1=X1*ones(dim,1)+ones(m,1)+randn(m,1);
    X2=10*rand(n-m,dim);
    y2=X2*1.1*ones(dim,1)+randn(n-m,1);
    X=[X1;X2];
    y=[y1;y2];
    y=normalize(y);
    y1=y(1:m);
    y2=y(m+1:n);
    X=normalize(X);
    X1=X(1:m,:);
    X2=X(m+1:n,:);
    X_y=[X,y];
    mean_energy=mean(sqrt(diag(X_y*X_y.')));
    eta_min1=sqrt(max(eig(X1.'*X1))*(n+1)/m/(m+1));
    eta_min2=sqrt(max(eig(X2.'*X2))*(n+1)/(n-m)/(n-m+1));
    disp("According to the assumption, the minimum value of eta is ");
    disp(min(eta_min1,eta_min2));
    disp("The mean energy for a sample is ");
    disp(mean_energy);
    eta=mean_energy;
    %eta=min(eta_min1,eta_min2);
    %eta=1.5*mean_energy;
    C1=lam/(m+1)+1/(n+1);
    D1=-lam/(n-m)+1/(n+1);
    E1=-lam/(m+1)+1/(n+1);
    F1=lam/(n-m)+1/(n+1);
    C2=lam/(m)+1/(n+1);
    D2=-lam/(n-m+1)+1/(n+1);
    E2=-lam/(m)+1/(n+1);
    F2=lam/(n-m+1)+1/(n+1);
    %g1
    M1=C1*eta*eta+C1*X1.'*X1+D1*X2.'*X2;
    dm1=eig(M1); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m1=M1\(C1*X1.'*y1+D1*X2.'*y2); %first order solution
    res_m1=1/(m+1)*(y1-X1*beta_m1).'*(y1-X1*beta_m1)-1/(n-m)*(y2-X2*beta_m1).'*(y2-X2*beta_m1)+1/(m+1)*eta*eta*(1+beta_m1.'*beta_m1);
    %h1
    N1=max(0,E1)*eta*eta+E1*X1.'*X1+F1*X2.'*X2;
    dn1=eig(N1);
    beta_n1=N1\(E1*X1.'*y1+F1*X2.'*y2); %first order solution
    res_n1=1/(m+1)*(y1-X1*beta_n1).'*(y1-X1*beta_n1)-1/(n-m)*(y2-X2*beta_n1).'*(y2-X2*beta_n1)+1/(m+1)*eta*eta*(1+beta_n1.'*beta_n1);
    %g2
    M2=max(0,D2)*eta*eta+C2*X1.'*X1+D2*X2.'*X2;
    dm2=eig(M2); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m2=M2\(C2*X1.'*y1+D2*X2.'*y2); %first order solution
    res_m2=1/(m)*(y1-X1*beta_m2).'*(y1-X1*beta_m2)-1/(n-m+1)*(y2-X2*beta_m2).'*(y2-X2*beta_m2)-1/(n-m+1)*eta*eta*(1+beta_m2.'*beta_m2);
    %h2
    N2=E2*X1.'*X1+F2*X2.'*X2;
    dn2=eig(N2);
    beta_n2=N2\(E2*X1.'*y1+F2*X2.'*y2); %first order solution
    res_n2=1/(m)*(y1-X1*beta_n2).'*(y1-X1*beta_n2)-1/(n-m+1)*(y2-X2*beta_n2).'*(y2-X2*beta_n2)-1/(n-m+1)*eta*eta*(1+beta_n2.'*beta_n2);
   
    % initialization
    flag_m1=0;flag_n1=0;flag_m2=0;flag_n2=0;flag_double=0;
    l1_m1=0;l1_n1=0;l1_m2=0;l1_n2=0;
    % find the global optimizer
    if all(dm1>0) && res_m1 >=0 %there exists global minimizer in case 1 for g1
        flag_m1=1;
        Best_beta_m1=beta_m1;
        Best_point_m1=eta*[Best_beta_m1.',-1].'/sqrt(([Best_beta_m1.',-1].').'*[Best_beta_m1.',-1].');
        X_h_m1=[Best_point_m1(1:dim).';X];
        y_h_m1=[Best_point_m1(dim+1);y];
        X1_h_m1=[Best_point_m1(1:dim).';X1];
        y1_h_m1=[Best_point_m1(dim+1);y1];
        f_m1=1/(n+1)*(y_h_m1-X_h_m1*Best_beta_m1).'*(y_h_m1-X_h_m1*Best_beta_m1);
        F_m1=abs((1/(m+1))*(y1_h_m1-X1_h_m1*Best_beta_m1).'*(y1_h_m1-X1_h_m1*Best_beta_m1)+(-1/(n-m))*(y2-X2*Best_beta_m1).'*(y2-X2*Best_beta_m1));
        l1_m1=f_m1+lam*F_m1;
    elseif all(dn1>0) && res_n1 <=0 %there exists global minimizer in case 1 for h1
        flag_n1=1;
        Best_beta_n1=beta_n1;
        if E1 >=0
            Best_point_n1=eta*[Best_beta_n1.',-1].'/sqrt(([Best_beta_n1.',-1].').'*[Best_beta_n1.',-1].');
        else
            r_base=[Best_beta_n1.',-1];
            Base=null(r_base(:).');
            Best_point_n1=Base(:,1);
        end
        X_h_n1=[Best_point_n1(1:dim).';X];
        y_h_n1=[Best_point_n1(dim+1);y];
        X1_h_n1=[Best_point_n1(1:dim).';X1];
        y1_h_n1=[Best_point_n1(dim+1);y1];
        f_n1=1/(n+1)*(y_h_n1-X_h_n1*Best_beta_n1).'*(y_h_n1-X_h_n1*Best_beta_n1);
        F_n1=abs((1/(m+1))*(y1_h_n1-X1_h_n1*Best_beta_n1).'*(y1_h_n1-X1_h_n1*Best_beta_n1)+(-1/(n-m))*(y2-X2*Best_beta_n1).'*(y2-X2*Best_beta_n1));
        l1_n1=f_n1+lam*F_n1;
    elseif all(dm2>0) && res_m2 >= 0 %there exists global minimizer in case 1 for g2
        flag_m2=1;
        Best_beta_m2=beta_m2;
        if C2 >=0
            Best_point_m2=eta*[Best_beta_m2.',-1].'/sqrt(([Best_beta_m2.',-1].').'*[Best_beta_m2.',-1].');
        else
            r_base=[Best_beta_m2.',-1];
            Base=null(r_base(:).');
            Best_point_m2=Base(:,1);
        end
        X_h_m2=[Best_point_m2(1:dim).';X];
        y_h_m2=[Best_point_m2(dim+1);y];
        X1_h_m2=[Best_point_m2(1:dim).';X1];
        y1_h_m2=[Best_point_m2(dim+1);y1];
        f_m2=1/(n+1)*(y_h_m2-X_h_m2*Best_beta_m2).'*(y_h_m2-X_h_m2*Best_beta_m2);
        F_m2=abs((1/(m))*(y1_h_m2-X1_h_m2*Best_beta_m2).'*(y1_h_m2-X1_h_m2*Best_beta_m2)+(-1/(n-m+1))*(y2-X2*Best_beta_m2).'*(y2-X2*Best_beta_m2));
        l1_m2=f_m2+lam*F_m2;
    elseif all(dn2>0) && res_n2 <= 0 %there exists global minimizer in case 1 for h2
        flag_n2=1;
        Best_beta_n2=beta_n2;
        Best_point_n2=eta*[Best_beta_n2.',-1].'/sqrt(([Best_beta_n2.',-1].').'*[Best_beta_n2.',-1].');
        X_h_n2=[Best_point_n2(1:dim).';X];
        y_h_n2=[Best_point_n2(dim+1);y];
        X1_h_n2=[Best_point_n2(1:dim).';X1];
        y1_h_n2=[Best_point_n2(dim+1);y1];
        f_n2=1/(n+1)*(y_h_n2-X_h_n2*Best_beta_n2).'*(y_h_n2-X_h_n2*Best_beta_n2);
        F_n2=abs((1/(m))*(y1_h_n2-X1_h_n2*Best_beta_n2).'*(y1_h_n2-X1_h_n2*Best_beta_n2)+(-1/(n-m+1))*(y2-X2*Best_beta_n2).'*(y2-X2*Best_beta_n2));
        l1_n2=f_n2+lam*F_n2;
    else
        P=eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1)+X.'*X;
        p=-X.'*y;u=y.'*y+eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1);
        Q=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        Best_beta=S.'*(w-S*p);
        Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
        flag_double=1;
    end
    if flag_m1+flag_n1+flag_m2+flag_n2 >= 1
        if l1_m1 == max([l1_m1,l1_n1,l1_m2,l1_n2])
            Best_beta=Best_beta_m1;
            Best_point=Best_point_m1;
        elseif l1_n1 == max([l1_m1,l1_n1,l1_m2,l1_n2])
            Best_beta=Best_beta_n1;
            Best_point=Best_point_n1;
        elseif l1_m2 == max([l1_m1,l1_n1,l1_m2,l1_n2])
            Best_beta=Best_beta_m2;
            Best_point=Best_point_m2;
        elseif l1_n2 == max([l1_m1,l1_n1,l1_m2,l1_n2])
            Best_beta=Best_beta_n2;
            Best_point=Best_point_n2;
            disp(lam);
            disp(Best_point);
        end
    end

    % Derive the value of f, F and L for each case    
    if flag_m1+flag_n1 >=1 || flag_double ==1% the poisoned point is added to the first group
        X_h=[Best_point(1:dim).';X];
        y_h=[Best_point(dim+1);y];
        X1_h=[Best_point(1:dim).';X1];
        y1_h=[Best_point(dim+1);y1];
        % traditional model
        beta_t=(X.'*X)\X.'*y;
        f_t=1/(n+1)*(y_h-X_h*beta_t).'*(y_h-X_h*beta_t);
        F_t=abs((1/(m+1))*(y1_h-X1_h*beta_t).'*(y1_h-X1_h*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
        l1_t=f_t+lam*F_t;
        r2_t=1-sum((y_h-X_h*beta_t).^2)/sum((y_h-mean(y_h)).^2);
        f_t_ori=1/(n)*(y-X*beta_t).'*(y-X*beta_t);
        F_t_ori=abs((1/(m))*(y1-X1*beta_t).'*(y1-X1*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
        l1_t_ori=f_t_ori+lam*F_t_ori;
        r2_t_ori=1-sum((y-X*beta_t).^2)/sum((y-mean(y)).^2);
        %unrobust fair model
        beta_f=Beta_min(X,y,X1,y1,X2,y2,lam,n,m,dim);
        f_f=1/(n+1)*(y_h-X_h*beta_f).'*(y_h-X_h*beta_f);
        F_f=abs((1/(m+1))*(y1_h-X1_h*beta_f).'*(y1_h-X1_h*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
        l1_f=f_f+lam*F_f;
        r2_f=1-sum((y_h-X_h*beta_f).^2)/sum((y_h-mean(y_h)).^2);
        f_f_ori=1/(n)*(y-X*beta_f).'*(y-X*beta_f);
        F_f_ori=abs((1/(m))*(y1-X1*beta_f).'*(y1-X1*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
        l1_f_ori=f_f_ori+lam*F_f_ori;
        r2_f_ori=1-sum((y-X*beta_f).^2)/sum((y-mean(y)).^2);
        %robust fair model
        f_r=1/(n+1)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
        F2=abs((1/(m+1))*(y1_h-X1_h*Best_beta).'*(y1_h-X1_h*Best_beta)+(-1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta));
        l1_r=f_r+lam*F2;
        r2_r=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);
    elseif flag_m2+flag_n2 >=1 % the poisoned point is added to the second group
        X_h=[X;Best_point(1:dim).'];
        y_h=[y;Best_point(dim+1)];
        X2_h=[X2;Best_point(1:dim).'];
        y2_h=[y2;Best_point(dim+1)];
        % traditional model
        beta_t=(X.'*X)\X.'*y;
        f_t=1/(n+1)*(y_h-X_h*beta_t).'*(y_h-X_h*beta_t);
        F_t=abs((1/(m))*(y1-X1*beta_t).'*(y1-X1*beta_t)+(-1/(n-m+1))*(y2_h-X2_h*beta_t).'*(y2_h-X2_h*beta_t));
        l1_t=f_t+lam*F_t;
        r2_t=1-sum((y_h-X_h*beta_t).^2)/sum((y_h-mean(y_h)).^2);
        f_t_ori=1/(n)*(y-X*beta_t).'*(y-X*beta_t);
        F_t_ori=abs((1/(m))*(y1-X1*beta_t).'*(y1-X1*beta_t)+(-1/(n-m+1))*(y2-X2*beta_t).'*(y2-X2*beta_t));
        l1_t_ori=f_t_ori+lam*F_t_ori;
        r2_t_ori=1-sum((y-X*beta_t).^2)/sum((y-mean(y)).^2);
        %unrobust fair model
        beta_f=Beta_min_new(X,y,X1,y1,X2,y2,lam,n,m,dim);
        f_f=1/(n+1)*(y_h-X_h*beta_f).'*(y_h-X_h*beta_f);
        F_f=abs((1/(m))*(y1-X1*beta_f).'*(y1-X1*beta_f)+(-1/(n-m+1))*(y2_h-X2_h*beta_f).'*(y2_h-X2_h*beta_f));
        l1_f=f_f+lam*F_f;
        r2_f=1-sum((y_h-X_h*beta_f).^2)/sum((y_h-mean(y_h)).^2);
        f_f_ori=1/(n)*(y-X*beta_f).'*(y-X*beta_f);
        F_f_ori=abs((1/(m))*(y1-X1*beta_f).'*(y1-X1*beta_f)+(-1/(n-m+1))*(y2-X2*beta_f).'*(y2-X2*beta_f));
        l1_f_ori=f_f_ori+lam*F_f_ori;
        r2_f_ori=1-sum((y-X*beta_f).^2)/sum((y-mean(y)).^2);
        %robust fair model
        f_r=1/(n+1)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
        F2=abs((1/(m))*(y1-X1*Best_beta).'*(y1-X1*Best_beta)+(-1/(n-m+1))*(y2_h-X2_h*Best_beta).'*(y2_h-X2_h*Best_beta));
        l1_r=f_r+lam*F2;
        r2_r=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);
    end
    if f_r<1.5*f_t
        acc_t=[acc_t,f_t];
        Fair_t=[Fair_t,F_t];
        L1_t=[L1_t,l1_t];
        R2_t=[R2_t,r2_t];
        acc_rob=[acc_rob,f_r];
        Fair_rob=[Fair_rob,F2];
        L1_rob=[L1_rob,l1_r];
        R2_rob=[R2_rob,r2_r];
        acc_f=[acc_f,f_f];
        Fair_f=[Fair_f,F_f];
        L1_f=[L1_f,l1_f];
        R2_f=[R2_f,r2_f];
    end
end


% plots
figure(1);
plot(Fair_f,'o');
hold on 
plot(Fair_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("data realization");
ylabel("Error gap");
figure(2);
plot(acc_f,'o');
hold on 
plot(acc_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("data realization");
ylabel("accuracy loss(MSE)");
figure(3);
plot(L1_t,'+');
hold on 
plot(L1_rob,'o');
hold on 
plot(L1_f,'x');
legend("unrobust fair model","traditional linear regression model","robust fair model");
xlabel("data realization");
ylabel("objective function value");
figure(4);
plot(acc_t,Fair_t,'+');
hold on
plot(acc_f,Fair_f,'o');
hold on
plot(acc_rob,Fair_rob,'x');
legend("traditional linear regression model","unrobust fair model","robust fair model");
xlabel("MSE");
ylabel("Error gap between groups");
figure(5);
plot(R2_t,Fair_t,'+');
hold on
plot(R2_f,Fair_f,'o');
hold on
plot(R2_rob,Fair_rob,'x');
legend("traditional linear regression model","unrobust fair model","robust fair model");
xlabel("R^2");
ylabel("Error gap between groups");



disp("Mean value of differece between unrobust fairness and robust fairness: ");
disp(mean(Fair_f-Fair_rob));
disp("Mean value of differece between unrobust accuracy and robust accuracy: ");
disp(mean(acc_f-acc_rob));
disp("Mean value of differece between unrobust function value and robust function value: ");
disp(mean(L1_f-L1_rob));











==> Simulation1/Synthetic/alg_min_minmax_small_lambda.m <==
clear all
%parameter settings
eta=15;
lam=0.2;
m=100;
n=200;
dim=2;
acc_t=[];
Fair_t=[];
L1_t=[];
R2_t=[];
acc_rob=[];
Fair_rob=[];
L1_rob=[];
R2_rob=[];
acc_f=[];
Fair_f=[];
L1_f=[];
R2_f=[];

for i=1:1000
    %data generalization
    X1=10*rand(m,dim);
    y1=X1*ones(dim,1)+ones(m,1)+randn(m,1);
    X2=10*rand(n-m,dim);
    y2=X2*1.1*ones(dim,1)+randn(n-m,1);
    X=[X1;X2];
    y=[y1;y2];
    C=lam/(m+1)+1/(n+1);
    D=-lam/(n-m)+1/(n+1);
    E=-lam/(m+1)+1/(n+1);
    F_r=lam/(n-m)+1/(n+1);
    % robust linear regression with fairness
    M=C*eta*eta+C*X1.'*X1+D*X2.'*X2;
    dm=eig(M); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m=M\(C*X1.'*y1+D*X2.'*y2); %first order solution
    res_m=C_B(X1,y1,X2,y2,beta_m,m,n,eta,lam);
    N=E*X1.'*X1+F_r*X2.'*X2;
    dn=eig(N);
    beta_n=N\(E*X1.'*y1+F_r*X2.'*y2); %first order solution
    res_n=C_B(X1,y1,X2,y2,beta_n,m,n,eta,lam);
    flag_m=0;flag_n=0;
    if all(dm>0) && res_m >=0 %there exists global minimizer in case 1
        flag_m=1;
        Best_beta_m=beta_m;
        Best_point_m=eta*[Best_beta_m.',-1].'/sqrt(([Best_beta_m.',-1].').'*[Best_beta_m.',-1].');
        X_h_m=[Best_point_m(1:dim).';X];
        y_h_m=[Best_point_m(dim+1);y];
        X1_h_m=[Best_point_m(1:dim).';X1];
        y1_h_m=[Best_point_m(dim+1);y1];
        f_m=1/(n+1)*(y_h_m-X_h_m*Best_beta_m).'*(y_h_m-X_h_m*Best_beta_m);
        F_m=abs((1/(m+1))*(y1_h_m-X1_h_m*Best_beta_m).'*(y1_h_m-X1_h_m*Best_beta_m)+(-1/(n-m))*(y2-X2*Best_beta_m).'*(y2-X2*Best_beta_m));
        l1_m=f_m+lam*F_m;
    elseif all(dn>0) && res_n <= 0 
        flag_n=1;
        Best_beta_n=beta_n;
        Best_point_n=eta*[Best_beta_n.',-1].'/sqrt(([Best_beta_n.',-1].').'*[Best_beta_n.',-1].');
        X_h_n=[Best_point_n(1:dim).';X];
        y_h_n=[Best_point_n(dim+1);y];
        X1_h_n=[Best_point_n(1:dim).';X1];
        y1_h_n=[Best_point_n(dim+1);y1];
        f_n=1/(n+1)*(y_h_n-X_h_n*Best_beta_n).'*(y_h_n-X_h_n*Best_beta_n);
        F_n=abs((1/(m+1))*(y1_h_n-X1_h_n*Best_beta_n).'*(y1_h_n-X1_h_n*Best_beta_n)+(-1/(n-m))*(y2-X2*Best_beta_n).'*(y2-X2*Best_beta_n));
        l1_n=f_n+lam*F_n;
    else
        P=eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1)+X.'*X;
        p=-X.'*y;u=y.'*y+eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1);
        Q=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        Best_beta=S.'*(w-S*p);
        Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
    end
    if flag_m*flag_n == 1
        if l1_m <= l1_n
            Best_beta=Best_beta_m;
            Best_point=Best_point_m;
        else
            Best_beta=Best_beta_n;
            Best_point=Best_point_n;
        end
    elseif flag_m==1
        Best_beta=Best_beta_m;
        Best_point=Best_point_m;
    elseif flag_n==1
        Best_beta=Best_beta_n;
        Best_point=Best_point_n;
    end
    X_h=[Best_point(1:dim).';X];
    y_h=[Best_point(dim+1);y];
    X1_h=[Best_point(1:dim).';X1];
    y1_h=[Best_point(dim+1);y1];
    % traditional model
    beta_t=(X_h.'*X_h)\X_h.'*y_h;
    f_t=1/(n+1)*(y_h-X_h*beta_t).'*(y_h-X_h*beta_t);
    F_t=abs((1/(m+1))*(y1_h-X1_h*beta_t).'*(y1_h-X1_h*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t=f_t+lam*F_t;
    r2_t=1-sum((y_h-X_h*beta_t).^2)/sum((y_h-mean(y_h)).^2);
    %unrobust fair model
    beta_f=Beta_min(X_h,y_h,X1_h,y1_h,X2,y2,lam,n,m,dim);
    f_f=1/(n+1)*(y_h-X_h*beta_f).'*(y_h-X_h*beta_f);
    F_f=abs((1/(m+1))*(y1_h-X1_h*beta_f).'*(y1_h-X1_h*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f=f_f+lam*F_f;
    r2_f=1-sum((y_h-X_h*beta_f).^2)/sum((y_h-mean(y_h)).^2);
    %robust fair model
    f_r=1/(n+1)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
    F_r=abs((1/(m+1))*(y1_h-X1_h*Best_beta).'*(y1_h-X1_h*Best_beta)+(-1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta));
    l1_r=f_r+lam*F_r;
    r2_r=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);
    if r2_r>0
        acc_t=[acc_t,f_t];
        Fair_t=[Fair_t,F_t];
        L1_t=[L1_t,l1_t];
        R2_t=[R2_t,r2_t];
        acc_rob=[acc_rob,f_r];
        Fair_rob=[Fair_rob,F_r];
        L1_rob=[L1_rob,l1_r];
        R2_rob=[R2_rob,r2_r];
        acc_f=[acc_f,f_f];
        Fair_f=[Fair_f,F_f];
        L1_f=[L1_f,l1_f];
        R2_f=[R2_f,r2_f];
    end
end


% plots
figure(1);
plot(Fair_f,'o');
hold on 
plot(Fair_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("data realization");
ylabel("Error gap");
figure(2);
plot(acc_f,'o');
hold on 
plot(acc_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("data realization");
ylabel("accuracy loss(MSE)");
figure(3);
plot(L1_t,'+');
hold on 
plot(L1_rob,'o');
hold on 
plot(L1_f,'x');
legend("unrobust fair model","traditional linear regression model","robust fair model");
xlabel("data realization");
ylabel("objective function value");
figure(4);
plot(acc_t,Fair_t,'+');
hold on
plot(acc_f,Fair_f,'o');
hold on
plot(acc_rob,Fair_rob,'x');
legend("traditional linear regression model","unrobust fair model","robust fair model");
xlabel("MSE");
ylabel("Error gap between groups");
figure(5);
plot(R2_t,Fair_t,'+');
hold on
plot(R2_f,Fair_f,'o');
hold on
plot(R2_rob,Fair_rob,'x');
legend("traditional linear regression model","unrobust fair model","robust fair model");
xlabel("R^2");
ylabel("Error gap between groups");



disp("Mean value of differece between unrobust fairness and robust fairness: ");
disp(mean(Fair_f-Fair_rob));
disp("Mean value of differece between unrobust accuracy and robust accuracy: ");
disp(mean(acc_f-acc_rob));
disp("Mean value of differece between unrobust function value and robust function value: ");
disp(mean(L1_f-L1_rob));











==> Simulation1/Synthetic/effect_lam_fix_FLR.m <==
clear all
%parameter settings
eta=5;
m=100;
n=200;
dim=3;
Lam=0.5:0.01:0.85;

for i=1:100 %100 datasets
    j=0;
    %data generalization
    X1=10*rand(m,dim);
    y1=X1*[1,1,1].'+ones(m,1)+randn(m,1);
    %y1=X1+ones(m,1)+randn(m,1);
    X2=10*rand(n-m,dim);
    y2=X2*[1.1,1.1,1.1].'+randn(n-m,1);
    %y2=X2*1.1+randn(n-m,1);
    X=[X1;X2];
    y=[y1;y2];
    for lam=Lam %different lambdas
        j=j+1;
        C=lam/(m+1)+1/(n+1);
        D=-lam/(n-m)+1/(n+1);
        E=-lam/(m+1)+1/(n+1);
        F=lam/(n-m)+1/(n+1);
        % rebust linear regression with fairness
        M=C*eta*eta+C*X1.'*X1+D*X2.'*X2;
        dm=eig(M); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
        beta_m=M\(C*X1.'*y1+D*X2.'*y2); %first order solution
        res_m=C_B(X1,y1,X2,y2,beta_m,m,n,eta,lam);
        N=E*X1.'*X1+F*X2.'*X2;
        dn=eig(N);
        beta_n=N\(E*X1.'*y1+F*X2.'*y2); %first order solution
        res_n=C_B(X1,y1,X2,y2,beta_n,m,n,eta,lam);
        if all(dm>0) && res_m >=0 %there exists global minimizer in case 1
            Best_beta=beta_m;
            Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
            %L1=(lam/(m+1)+1/(n+1))*eta*eta*(1+Best_beta.'*Best_beta)+(lam/(m+1)+1/(n+1))*(y1-X1*Best_beta).'*(y1-X1*Best_beta)+(-lam/(n-m)+1/(n+1))*(y2-X2*Best_beta).'*(y2-X2*Best_beta);
        elseif all(dn>0) && res_n <= 0 
            Best_beta=beta_n;
            r_base=[Best_beta.',-1];
            X=null(r_base(:).');
            Best_point=X(:,1);
        else
            P=eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1)+X.'*X;
            p=-X.'*y;u=y.'*y+eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1);
            Q=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
            q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
            R=sqrtm(P);
            R_tr=inv(R).'*Q*inv(R);
            [B,Diag]=eig(R_tr);
            S=R\B;
            r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
            w=op_alg2(Diag,c,s,dim,lam,n);
            Best_beta=S.'*(w-S*p);
            Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
        end
        X_h=[Best_point(1:3).';X];
        y_h=[Best_point(4);y];
        X1_h=[Best_point(1:3).';X1];
        y1_h=[Best_point(4);y1];
        X_tilda=X_h-mean(X_h);
        y_tilda=y_h-mean(y_h);
        S1=ones(m+1,1);
        S2=ones(n-m,1);
        S=[S1;S2];
        S_tilda=S-mean(S);
        beta_in=(X_tilda.'*X_tilda+1*lam/n/n*X_tilda.'*S_tilda*S_tilda.'*X_tilda)\X_tilda.'*y_h;
        f_max_in=1/(n)*(y_h-X_h*beta_in).'*(y_h-X_h*beta_in);
        F_max_in=abs((1/(m+1))*(y1_h-X1_h*beta_in).'*(y1_h-X1_h*beta_in)+(-1/(n-m))*(y2-X2*beta_in).'*(y2-X2*beta_in));
        L1_max_in=f_max_in+lam*F_max_in;
        R2_max_in=1-sum((y_h-X_h*beta_in).^2)/sum((y_h-mean(y_h)).^2);
        f=1/(n)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
        F=abs((1/(m+1))*(y1_h-X1_h*Best_beta).'*(y1_h-X1_h*Best_beta)+(-1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta));
        L1=f+lam*F;
        R2=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);
        if f<1.3*f_max_in
            acc_rob(i,j)=f;
            Fair_rob(i,j)=F;
            L1_rob(i,j)=L1;
            R2_rob(i,j)=R2;
            acc_unrob(i,j)=f_max_in;
            Fair_unrob(i,j)=F_max_in;
            L1_unrob(i,j)=L1_max_in;
            R2_unrob(i,j)=R2_max_in;
        else
            acc_rob(i,j)=0;
            Fair_rob(i,j)=0;
            L1_rob(i,j)=0;
            R2_rob(i,j)=0;
%             acc_unrob(i,j)=f_max_in;
%             Fair_unrob(i,j)=F_max_in;
%             L1_unrob(i,j)=L1_max_in;
            acc_unrob(i,j)=0;
            Fair_unrob(i,j)=0;
            L1_unrob(i,j)=0;
            R2_unrob(i,j)=0;
        end
    end     
end


for k=1:j
    Mean_acc_rob(k)=mean(nonzeros(acc_rob(:,k)));
    Mean_Fair_rob(k)=mean(nonzeros(Fair_rob(:,k)));
    Mean_L1_rob(k)=mean(nonzeros(L1_rob(:,k)));
    Mean_R2_rob(k)=mean(nonzeros(R2_rob(:,k)));
    Mean_acc_unrob(k)=mean(nonzeros(acc_unrob(:,k)));
    Mean_Fair_unrob(k)=mean(nonzeros(Fair_unrob(:,k)));
    Mean_L1_unrob(k)=mean(nonzeros(L1_unrob(:,k)));
    Mean_R2_unrob(k)=mean(nonzeros(R2_unrob(:,k)));
end

% plots
figure(1);
yyaxis left
plot(Lam,Mean_acc_rob,'x');
hold on 
plot(Lam,Mean_acc_unrob,'o');
ylabel("MSE");
hold on
yyaxis right
plot(Lam,Mean_Fair_rob,'x');
hold on 
plot(Lam,Mean_Fair_unrob,'o');
legend("acc rob","acc unrob","fair rob","fair unrob");
xlabel("lambda");
ylabel("Error gap");
figure(2);
yyaxis left
plot(Lam,Mean_R2_rob,'x');
hold on 
plot(Lam,Mean_R2_unrob,'o');
ylabel("R^2")
hold on
yyaxis right
plot(Lam,Mean_Fair_rob,'x');
hold on 
plot(Lam,Mean_Fair_unrob,'o');
legend("R^2 rob","R^2 unrob","fair rob","fair unrob");
xlabel("lambda");
ylabel("Error gap");




==> Simulation1/Synthetic/effect_lam_min_minmax.m <==
clear all
%parameter settings
%eta=10;
m=100;
n=200;
dim=5;
Lam=0.45:0.05:1;

for i=1:500 %100 datasets
    j=0;
    %data generalization
    X1=10*rand(m,dim);
    y1=X1*ones(dim,1)+ones(m,1)+randn(m,1);
    X2=10*rand(n-m,dim);
    y2=X2*1.1*ones(dim,1)+randn(n-m,1);
    X=[X1;X2];
    y=[y1;y2];
    y=normalize(y);
    y1=y(1:m);
    y2=y(m+1:n);
    X=normalize(X);
    X1=X(1:m,:);
    X2=X(m+1:n,:);
    X_y=[X,y];
    mean_energy=mean(sqrt(diag(X_y*X_y.')));
    eta_min1=sqrt(max(eig(X1.'*X1))*(n+1)/m/(m+1));
    eta_min2=sqrt(max(eig(X2.'*X2))*(n+1)/(n-m)/(n-m+1));
    disp("According to the assumption, the minimum value of eta is ");
    disp(min(eta_min1,eta_min2));
    disp("The mean energy for a sample is ");
    disp(mean_energy);
    eta=mean_energy;
    %eta=min(eta_min1,eta_min2);
    %eta=1.5*mean_energy;
    for lam=Lam %different lambdas
        j=j+1;
        C1=lam/(m+1)+1/(n+1);
        D1=-lam/(n-m)+1/(n+1);
        E1=-lam/(m+1)+1/(n+1);
        F1=lam/(n-m)+1/(n+1);
        C2=lam/(m)+1/(n+1);
        D2=-lam/(n-m+1)+1/(n+1);
        E2=-lam/(m)+1/(n+1);
        F2=lam/(n-m+1)+1/(n+1);
        %g1
        M1=C1*eta*eta+C1*X1.'*X1+D1*X2.'*X2;
        dm1=eig(M1); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
        beta_m1=M1\(C1*X1.'*y1+D1*X2.'*y2); %first order solution
        res_m1=1/(m+1)*(y1-X1*beta_m1).'*(y1-X1*beta_m1)-1/(n-m)*(y2-X2*beta_m1).'*(y2-X2*beta_m1)+1/(m+1)*eta*eta*(1+beta_m1.'*beta_m1);
        %h1
        N1=max(0,E1)*eta*eta+E1*X1.'*X1+F1*X2.'*X2;
        dn1=eig(N1);
        beta_n1=N1\(E1*X1.'*y1+F1*X2.'*y2); %first order solution
        res_n1=1/(m+1)*(y1-X1*beta_n1).'*(y1-X1*beta_n1)-1/(n-m)*(y2-X2*beta_n1).'*(y2-X2*beta_n1)+1/(m+1)*eta*eta*(1+beta_n1.'*beta_n1);
        %g2
        M2=max(0,D2)*eta*eta+C2*X1.'*X1+D2*X2.'*X2;
        dm2=eig(M2); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
        beta_m2=M2\(C2*X1.'*y1+D2*X2.'*y2); %first order solution
        res_m2=1/(m)*(y1-X1*beta_m2).'*(y1-X1*beta_m2)-1/(n-m+1)*(y2-X2*beta_m2).'*(y2-X2*beta_m2)-1/(n-m+1)*eta*eta*(1+beta_m2.'*beta_m2);
        %h2
        N2=E2*X1.'*X1+F2*X2.'*X2;
        dn2=eig(N2);
        beta_n2=N2\(E2*X1.'*y1+F2*X2.'*y2); %first order solution
        res_n2=1/(m)*(y1-X1*beta_n2).'*(y1-X1*beta_n2)-1/(n-m+1)*(y2-X2*beta_n2).'*(y2-X2*beta_n2)-1/(n-m+1)*eta*eta*(1+beta_n2.'*beta_n2);
       
        % initialization
        flag_m1=0;flag_n1=0;flag_m2=0;flag_n2=0;flag_double=0;
        l1_m1=0;l1_n1=0;l1_m2=0;l1_n2=0;
        % find the global optimizer
        if all(dm1>0) && res_m1 >=0 %there exists global minimizer in case 1 for g1
            flag_m1=1;
            Best_beta_m1=beta_m1;
            Best_point_m1=eta*[Best_beta_m1.',-1].'/sqrt(([Best_beta_m1.',-1].').'*[Best_beta_m1.',-1].');
            X_h_m1=[Best_point_m1(1:dim).';X];
            y_h_m1=[Best_point_m1(dim+1);y];
            X1_h_m1=[Best_point_m1(1:dim).';X1];
            y1_h_m1=[Best_point_m1(dim+1);y1];
            f_m1=1/(n+1)*(y_h_m1-X_h_m1*Best_beta_m1).'*(y_h_m1-X_h_m1*Best_beta_m1);
            F_m1=abs((1/(m+1))*(y1_h_m1-X1_h_m1*Best_beta_m1).'*(y1_h_m1-X1_h_m1*Best_beta_m1)+(-1/(n-m))*(y2-X2*Best_beta_m1).'*(y2-X2*Best_beta_m1));
            l1_m1=f_m1+lam*F_m1;
        elseif all(dn1>0) && res_n1 <=0 %there exists global minimizer in case 1 for h1
            flag_n1=1;
            Best_beta_n1=beta_n1;
            if E1 >=0
                Best_point_n1=eta*[Best_beta_n1.',-1].'/sqrt(([Best_beta_n1.',-1].').'*[Best_beta_n1.',-1].');
            else
                r_base=[Best_beta_n1.',-1];
                Base=null(r_base(:).');
                Best_point_n1=Base(:,1);
            end
            X_h_n1=[Best_point_n1(1:dim).';X];
            y_h_n1=[Best_point_n1(dim+1);y];
            X1_h_n1=[Best_point_n1(1:dim).';X1];
            y1_h_n1=[Best_point_n1(dim+1);y1];
            f_n1=1/(n+1)*(y_h_n1-X_h_n1*Best_beta_n1).'*(y_h_n1-X_h_n1*Best_beta_n1);
            F_n1=abs((1/(m+1))*(y1_h_n1-X1_h_n1*Best_beta_n1).'*(y1_h_n1-X1_h_n1*Best_beta_n1)+(-1/(n-m))*(y2-X2*Best_beta_n1).'*(y2-X2*Best_beta_n1));
            l1_n1=f_n1+lam*F_n1;
        elseif all(dm2>0) && res_m2 >= 0 %there exists global minimizer in case 1 for g2
            flag_m2=1;
            Best_beta_m2=beta_m2;
            if C2 >=0
                Best_point_m2=eta*[Best_beta_m2.',-1].'/sqrt(([Best_beta_m2.',-1].').'*[Best_beta_m2.',-1].');
            else
                r_base=[Best_beta_m2.',-1];
                Base=null(r_base(:).');
                Best_point_m2=Base(:,1);
            end
            X_h_m2=[Best_point_m2(1:dim).';X];
            y_h_m2=[Best_point_m2(dim+1);y];
            X1_h_m2=[Best_point_m2(1:dim).';X1];
            y1_h_m2=[Best_point_m2(dim+1);y1];
            f_m2=1/(n+1)*(y_h_m2-X_h_m2*Best_beta_m2).'*(y_h_m2-X_h_m2*Best_beta_m2);
            F_m2=abs((1/(m))*(y1_h_m2-X1_h_m2*Best_beta_m2).'*(y1_h_m2-X1_h_m2*Best_beta_m2)+(-1/(n-m+1))*(y2-X2*Best_beta_m2).'*(y2-X2*Best_beta_m2));
            l1_m2=f_m2+lam*F_m2;
        elseif all(dn2>0) && res_n2 <= 0 %there exists global minimizer in case 1 for h2
            flag_n2=1;
            Best_beta_n2=beta_n2;
            Best_point_n2=eta*[Best_beta_n2.',-1].'/sqrt(([Best_beta_n2.',-1].').'*[Best_beta_n2.',-1].');
            X_h_n2=[Best_point_n2(1:dim).';X];
            y_h_n2=[Best_point_n2(dim+1);y];
            X1_h_n2=[Best_point_n2(1:dim).';X1];
            y1_h_n2=[Best_point_n2(dim+1);y1];
            f_n2=1/(n+1)*(y_h_n2-X_h_n2*Best_beta_n2).'*(y_h_n2-X_h_n2*Best_beta_n2);
            F_n2=abs((1/(m))*(y1_h_n2-X1_h_n2*Best_beta_n2).'*(y1_h_n2-X1_h_n2*Best_beta_n2)+(-1/(n-m+1))*(y2-X2*Best_beta_n2).'*(y2-X2*Best_beta_n2));
            l1_n2=f_n2+lam*F_n2;
        else
            P=eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1)+X.'*X;
            p=-X.'*y;u=y.'*y+eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1);
            Q=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
            q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
            R=sqrtm(P);
            R_tr=inv(R).'*Q*inv(R);
            [B,Diag]=eig(R_tr);
            S=(R\B).';
            r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
            w=op_alg2(Diag,c,s,dim,lam,n);
            Best_beta=S.'*(w-S*p);
            Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
            flag_double=1;
        end
        if flag_m1+flag_n1+flag_m2+flag_n2 >= 1
            if l1_m1 == max([l1_m1,l1_n1,l1_m2,l1_n2])
                Best_beta=Best_beta_m1;
                Best_point=Best_point_m1;
            elseif l1_n1 == max([l1_m1,l1_n1,l1_m2,l1_n2])
                Best_beta=Best_beta_n1;
                Best_point=Best_point_n1;
            elseif l1_m2 == max([l1_m1,l1_n1,l1_m2,l1_n2])
                Best_beta=Best_beta_m2;
                Best_point=Best_point_m2;
            elseif l1_n2 == max([l1_m1,l1_n1,l1_m2,l1_n2])
                Best_beta=Best_beta_n2;
                Best_point=Best_point_n2;
                disp(lam);
                disp(Best_point);
            end
        end
    
        % Derive the value of f, F and L for each case    
        if flag_m1+flag_n1 >=1 || flag_double ==1% the poisoned point is added to the first group
            X_h=[Best_point(1:dim).';X];
            y_h=[Best_point(dim+1);y];
            X1_h=[Best_point(1:dim).';X1];
            y1_h=[Best_point(dim+1);y1];
            
            %unrobust fair model
            beta_f=Beta_min(X,y,X1,y1,X2,y2,lam,n,m,dim);
            f_f=1/(n+1)*(y_h-X_h*beta_f).'*(y_h-X_h*beta_f);
            F_f=abs((1/(m+1))*(y1_h-X1_h*beta_f).'*(y1_h-X1_h*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
            l1_f=f_f+lam*F_f;
            r2_f=1-sum((y_h-X_h*beta_f).^2)/sum((y_h-mean(y_h)).^2);
            f_f_ori=1/(n)*(y-X*beta_f).'*(y-X*beta_f);
            F_f_ori=abs((1/(m))*(y1-X1*beta_f).'*(y1-X1*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
            l1_f_ori=f_f_ori+lam*F_f_ori;
            r2_f_ori=1-sum((y-X*beta_f).^2)/sum((y-mean(y)).^2);
            %robust fair model
            f_r=1/(n+1)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
            F2=abs((1/(m+1))*(y1_h-X1_h*Best_beta).'*(y1_h-X1_h*Best_beta)+(-1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta));
            l1_r=f_r+lam*F2;
            r2_r=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);
        elseif flag_m2+flag_n2 >=1 % the poisoned point is added to the second group
            X_h=[X;Best_point(1:dim).'];
            y_h=[y;Best_point(dim+1)];
            X2_h=[X2;Best_point(1:dim).'];
            y2_h=[y2;Best_point(dim+1)];
           
            %unrobust fair model
            beta_f=Beta_min_new(X,y,X1,y1,X2,y2,lam,n,m,dim);
            f_f=1/(n+1)*(y_h-X_h*beta_f).'*(y_h-X_h*beta_f);
            F_f=abs((1/(m))*(y1-X1*beta_f).'*(y1-X1*beta_f)+(-1/(n-m+1))*(y2_h-X2_h*beta_f).'*(y2_h-X2_h*beta_f));
            l1_f=f_f+lam*F_f;
            r2_f=1-sum((y_h-X_h*beta_f).^2)/sum((y_h-mean(y_h)).^2);
            f_f_ori=1/(n)*(y-X*beta_f).'*(y-X*beta_f);
            F_f_ori=abs((1/(m))*(y1-X1*beta_f).'*(y1-X1*beta_f)+(-1/(n-m+1))*(y2-X2*beta_f).'*(y2-X2*beta_f));
            l1_f_ori=f_f_ori+lam*F_f_ori;
            r2_f_ori=1-sum((y-X*beta_f).^2)/sum((y-mean(y)).^2);
            %robust fair model
            f_r=1/(n+1)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
            F2=abs((1/(m))*(y1-X1*Best_beta).'*(y1-X1*Best_beta)+(-1/(n-m+1))*(y2_h-X2_h*Best_beta).'*(y2_h-X2_h*Best_beta));
            l1_r=f_r+lam*F2;
            r2_r=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);
        end
        if f_r<1.8*f_f
            acc_rob(i,j)=f_r;
            Fair_rob(i,j)=F2;
            L1_rob(i,j)=l1_r;
            R2_rob(i,j)=r2_r;
            acc_unrob(i,j)=f_f;
            Fair_unrob(i,j)=F_f;
            L1_unrob(i,j)=l1_f;
            R2_unrob(i,j)=r2_f;
        else
            acc_rob(i,j)=0;
            Fair_rob(i,j)=0;
            L1_rob(i,j)=0;
            R2_rob(i,j)=0;
%             acc_unrob(i,j)=f_max_in;
%             Fair_unrob(i,j)=F_max_in;
%             L1_unrob(i,j)=L1_max_in;
            acc_unrob(i,j)=0;
            Fair_unrob(i,j)=0;
            L1_unrob(i,j)=0;
            R2_unrob(i,j)=0;
        end
    end     
end


for k=1:j
    Mean_acc_rob(k)=mean(nonzeros(acc_rob(:,k)));
    Mean_Fair_rob(k)=mean(nonzeros(Fair_rob(:,k)));
    Mean_L1_rob(k)=mean(nonzeros(L1_rob(:,k)));
    Mean_R2_rob(k)=mean(nonzeros(R2_rob(:,k)));
    Mean_acc_unrob(k)=mean(nonzeros(acc_unrob(:,k)));
    Mean_Fair_unrob(k)=mean(nonzeros(Fair_unrob(:,k)));
    Mean_L1_unrob(k)=mean(nonzeros(L1_unrob(:,k)));
    Mean_R2_unrob(k)=mean(nonzeros(R2_unrob(:,k)));
end

% plots
figure(1);
yyaxis left
plot(Lam,Mean_acc_rob,'x');
hold on 
plot(Lam,Mean_acc_unrob,'o');
ylabel("MSE");
hold on
yyaxis right
plot(Lam,Mean_Fair_rob,'x');
hold on 
plot(Lam,Mean_Fair_unrob,'o');
legend("MSE (robust model)","MSE (unrobust model)","Error gap (robust model)","Error gap (unrobust model)");
xlabel("lambda");
ylabel("Error gap");
figure(2);
yyaxis left
plot(Lam,Mean_R2_rob,'x');
hold on 
plot(Lam,Mean_R2_unrob,'o');
ylabel("R^2")
hold on
yyaxis right
plot(Lam,Mean_Fair_rob,'x');
hold on 
plot(Lam,Mean_Fair_unrob,'o');
legend("R^2 (robust model)","R^2 (unrobust model)","Error gap (robust model)","Error gap (unrobust model)");
xlabel("lambda");
ylabel("Error gap");
figure(3);
plot(Mean_R2_rob,Mean_Fair_rob,'x');
hold on 
plot(Mean_R2_unrob,Mean_Fair_unrob,'o');
legend("Robust model","Unrobust model");
xlabel("R^2");
ylabel("Error gap");
figure(4);
plot(Mean_acc_rob,Mean_Fair_rob,'x');
hold on 
plot(Mean_acc_unrob,Mean_Fair_unrob,'o');
legend("Robust model","Unrobust model");
xlabel("MSE");
ylabel("Error gap");




==> Simulation1/Synthetic/effect_lam_min_minmax_large_lambda.m <==
clear all
%parameter settings
eta=20;
m=100;
n=200;
dim=2;
Lam=0.5:0.05:2;

for i=1:100 %100 datasets
    j=0;
    %data generalization
    X1=10*rand(m,dim);
    y1=X1*ones(dim,1)+ones(m,1)+randn(m,1);
    X2=10*rand(n-m,dim);
    y2=X2*1.1*ones(dim,1)+randn(n-m,1);
    X=[X1;X2];
    y=[y1;y2];
    for lam=Lam %different lambdas
        j=j+1;
        C=lam/(m+1)+1/(n+1);
        D=-lam/(n-m)+1/(n+1);
        E=-lam/(m+1)+1/(n+1);
        F=lam/(n-m)+1/(n+1);
        % rebust linear regression with fairness
        M=C*eta*eta+C*X1.'*X1+D*X2.'*X2;
        dm=eig(M); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
        beta_m=M\(C*X1.'*y1+D*X2.'*y2); %first order solution
        res_m=C_B(X1,y1,X2,y2,beta_m,m,n,eta,lam);
        N=E*X1.'*X1+F*X2.'*X2;
        dn=eig(N);
        beta_n=N\(E*X1.'*y1+F*X2.'*y2); %first order solution
        res_n=C_B(X1,y1,X2,y2,beta_n,m,n,eta,lam);
        flag_m=0;flag_n=0;
        if all(dm>0) && res_m >=0 %there exists global minimizer in case 1
            flag_m=1;
            Best_beta_m=beta_m;
            Best_point_m=eta*[Best_beta_m.',-1].'/sqrt(([Best_beta_m.',-1].').'*[Best_beta_m.',-1].');
            X_h_m=[Best_point_m(1:dim).';X];
            y_h_m=[Best_point_m(dim+1);y];
            X1_h_m=[Best_point_m(1:dim).';X1];
            y1_h_m=[Best_point_m(dim+1);y1];
            f_m=1/(n+1)*(y_h_m-X_h_m*Best_beta_m).'*(y_h_m-X_h_m*Best_beta_m);
            F_m=abs((1/(m+1))*(y1_h_m-X1_h_m*Best_beta_m).'*(y1_h_m-X1_h_m*Best_beta_m)+(-1/(n-m))*(y2-X2*Best_beta_m).'*(y2-X2*Best_beta_m));
            l1_m=f_m+lam*F_m;
        elseif all(dn>0) && res_n <= 0 
            flag_n=1;
            Best_beta_n=beta_n;
            r_base=[Best_beta_n.',-1];
            Base=null(r_base(:).');
            Best_point_n=Base(:,1);
            X_h_n=[Best_point_n(1:dim).';X];
            y_h_n=[Best_point_n(dim+1);y];
            X1_h_n=[Best_point_n(1:dim).';X1];
            y1_h_n=[Best_point_n(dim+1);y1];
            f_n=1/(n+1)*(y_h_n-X_h_n*Best_beta_n).'*(y_h_n-X_h_n*Best_beta_n);
            F_n=abs((1/(m+1))*(y1_h_n-X1_h_n*Best_beta_n).'*(y1_h_n-X1_h_n*Best_beta_n)+(-1/(n-m))*(y2-X2*Best_beta_n).'*(y2-X2*Best_beta_n));
            l1_n=f_n+lam*F_n;
        else
            P=eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1)+X.'*X;
            p=-X.'*y;u=y.'*y+eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1);
            Q=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
            q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
            R=sqrtm(P);
            R_tr=inv(R).'*Q*inv(R);
            [B,Diag]=eig(R_tr);
            S=(R\B).';
            r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
            w=op_alg2(Diag,c,s,dim,lam,n);
            Best_beta=S.'*(w-S*p);
            Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
        end
        if flag_m*flag_n == 1
            if l1_m <= l1_n
                Best_beta=Best_beta_m;
                Best_point=Best_point_m;
            else
                Best_beta=Best_beta_n;
                Best_point=Best_point_n;
            end
        elseif flag_m==1
            Best_beta=Best_beta_m;
            Best_point=Best_point_m;
        elseif flag_n==1
            Best_beta=Best_beta_n;
            Best_point=Best_point_n;
        end
        X_h=[Best_point(1:dim).';X];
        y_h=[Best_point(dim+1);y];
        X1_h=[Best_point(1:dim).';X1];
        y1_h=[Best_point(dim+1);y1];
        beta_in=Beta_min(X_h,y_h,X1_h,y1_h,X2,y2,lam,n,m,dim);
        f_max_in=1/(n+1)*(y_h-X_h*beta_in).'*(y_h-X_h*beta_in);
        F_max_in=abs((1/(m+1))*(y1_h-X1_h*beta_in).'*(y1_h-X1_h*beta_in)+(-1/(n-m))*(y2-X2*beta_in).'*(y2-X2*beta_in));
        L1_max_in=f_max_in+lam*F_max_in;
        R2_max_in=1-sum((y_h-X_h*beta_in).^2)/sum((y_h-mean(y_h)).^2);
        f=1/(n)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
        F=abs((1/(m+1))*(y1_h-X1_h*Best_beta).'*(y1_h-X1_h*Best_beta)+(-1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta));
        L1=f+lam*F;
        R2=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);
        if f<1.8*f_max_in
            acc_rob(i,j)=f;
            Fair_rob(i,j)=F;
            L1_rob(i,j)=L1;
            R2_rob(i,j)=R2;
            acc_unrob(i,j)=f_max_in;
            Fair_unrob(i,j)=F_max_in;
            L1_unrob(i,j)=L1_max_in;
            R2_unrob(i,j)=R2_max_in;
        else
            acc_rob(i,j)=0;
            Fair_rob(i,j)=0;
            L1_rob(i,j)=0;
            R2_rob(i,j)=0;
%             acc_unrob(i,j)=f_max_in;
%             Fair_unrob(i,j)=F_max_in;
%             L1_unrob(i,j)=L1_max_in;
            acc_unrob(i,j)=0;
            Fair_unrob(i,j)=0;
            L1_unrob(i,j)=0;
            R2_unrob(i,j)=0;
        end
    end     
end


for k=1:j
    Mean_acc_rob(k)=mean(nonzeros(acc_rob(:,k)));
    Mean_Fair_rob(k)=mean(nonzeros(Fair_rob(:,k)));
    Mean_L1_rob(k)=mean(nonzeros(L1_rob(:,k)));
    Mean_R2_rob(k)=mean(nonzeros(R2_rob(:,k)));
    Mean_acc_unrob(k)=mean(nonzeros(acc_unrob(:,k)));
    Mean_Fair_unrob(k)=mean(nonzeros(Fair_unrob(:,k)));
    Mean_L1_unrob(k)=mean(nonzeros(L1_unrob(:,k)));
    Mean_R2_unrob(k)=mean(nonzeros(R2_unrob(:,k)));
end

% plots
figure(1);
yyaxis left
plot(Lam,Mean_acc_rob,'x');
hold on 
plot(Lam,Mean_acc_unrob,'o');
ylabel("MSE");
hold on
yyaxis right
plot(Lam,Mean_Fair_rob,'x');
hold on 
plot(Lam,Mean_Fair_unrob,'o');
legend("MSE (robust model)","MSE (unrobust model)","Error gap (robust model)","Error gap (unrobust model)");
xlabel("lambda");
ylabel("Error gap");
figure(2);
yyaxis left
plot(Lam,Mean_R2_rob,'x');
hold on 
plot(Lam,Mean_R2_unrob,'o');
ylabel("R^2")
hold on
yyaxis right
plot(Lam,Mean_Fair_rob,'x');
hold on 
plot(Lam,Mean_Fair_unrob,'o');
legend("R^2 (robust model)","R^2 (unrobust model)","Error gap (robust model)","Error gap (unrobust model)");
xlabel("lambda");
ylabel("Error gap");




==> Simulation1/Synthetic/effect_lam_min_minmax_small_lambda.m <==
clear all
%parameter settings
eta=15;
m=100;
n=200;
dim=2;
Lam=0.05:0.01:0.5;

for i=1:100 %100 datasets
    j=0;
    %data generalization
    X1=10*rand(m,dim);
    y1=X1*ones(dim,1)+ones(m,1)+randn(m,1);
    X2=10*rand(n-m,dim);
    y2=X2*1.1*ones(dim,1)+randn(n-m,1);
    X=[X1;X2];
    y=[y1;y2];
    for lam=Lam %different lambdas
        j=j+1;
        C=lam/(m+1)+1/(n+1);
        D=-lam/(n-m)+1/(n+1);
        E=-lam/(m+1)+1/(n+1);
        F=lam/(n-m)+1/(n+1);
        % rebust linear regression with fairness
        M=C*eta*eta+C*X1.'*X1+D*X2.'*X2;
        dm=eig(M); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
        beta_m=M\(C*X1.'*y1+D*X2.'*y2); %first order solution
        res_m=C_B(X1,y1,X2,y2,beta_m,m,n,eta,lam);
        N=E*X1.'*X1+F*X2.'*X2;
        dn=eig(N);
        beta_n=N\(E*X1.'*y1+F*X2.'*y2); %first order solution
        res_n=C_B(X1,y1,X2,y2,beta_n,m,n,eta,lam);
        flag_m=0;flag_n=0;
        if all(dm>0) && res_m >=0 %there exists global minimizer in case 1
            flag_m=1;
            Best_beta_m=beta_m;
            Best_point_m=eta*[Best_beta_m.',-1].'/sqrt(([Best_beta_m.',-1].').'*[Best_beta_m.',-1].');
            X_h_m=[Best_point_m(1:dim).';X];
            y_h_m=[Best_point_m(dim+1);y];
            X1_h_m=[Best_point_m(1:dim).';X1];
            y1_h_m=[Best_point_m(dim+1);y1];
            f_m=1/(n+1)*(y_h_m-X_h_m*Best_beta_m).'*(y_h_m-X_h_m*Best_beta_m);
            F_m=abs((1/(m+1))*(y1_h_m-X1_h_m*Best_beta_m).'*(y1_h_m-X1_h_m*Best_beta_m)+(-1/(n-m))*(y2-X2*Best_beta_m).'*(y2-X2*Best_beta_m));
            l1_m=f_m+lam*F_m;
        elseif all(dn>0) && res_n <= 0 
            flag_n=1;
            Best_beta_n=beta_n;
            Best_point_n=eta*[Best_beta_n.',-1].'/sqrt(([Best_beta_n.',-1].').'*[Best_beta_n.',-1].');
            X_h_n=[Best_point_n(1:dim).';X];
            y_h_n=[Best_point_n(dim+1);y];
            X1_h_n=[Best_point_n(1:dim).';X1];
            y1_h_n=[Best_point_n(dim+1);y1];
            f_n=1/(n+1)*(y_h_n-X_h_n*Best_beta_n).'*(y_h_n-X_h_n*Best_beta_n);
            F_n=abs((1/(m+1))*(y1_h_n-X1_h_n*Best_beta_n).'*(y1_h_n-X1_h_n*Best_beta_n)+(-1/(n-m))*(y2-X2*Best_beta_n).'*(y2-X2*Best_beta_n));
            l1_n=f_n+lam*F_n;
        else
            P=eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1)+X.'*X;
            p=-X.'*y;u=y.'*y+eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1);
            Q=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
            q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
            R=sqrtm(P);
            R_tr=inv(R).'*Q*inv(R);
            [B,Diag]=eig(R_tr);
            S=(R\B).';
            r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
            w=op_alg2(Diag,c,s,dim,lam,n);
            Best_beta=S.'*(w-S*p);
            Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
        end
        if flag_m*flag_n == 1
            if l1_m <= l1_n
                Best_beta=Best_beta_m;
                Best_point=Best_point_m;
            else
                Best_beta=Best_beta_n;
                Best_point=Best_point_n;
            end
        elseif flag_m==1
            Best_beta=Best_beta_m;
            Best_point=Best_point_m;
        elseif flag_n==1
            Best_beta=Best_beta_n;
            Best_point=Best_point_n;
        end
        X_h=[Best_point(1:dim).';X];
        y_h=[Best_point(dim+1);y];
        X1_h=[Best_point(1:dim).';X1];
        y1_h=[Best_point(dim+1);y1];
        beta_in=Beta_min(X_h,y_h,X1_h,y1_h,X2,y2,lam,n,m,dim);
        f_max_in=1/(n+1)*(y_h-X_h*beta_in).'*(y_h-X_h*beta_in);
        F_max_in=abs((1/(m+1))*(y1_h-X1_h*beta_in).'*(y1_h-X1_h*beta_in)+(-1/(n-m))*(y2-X2*beta_in).'*(y2-X2*beta_in));
        L1_max_in=f_max_in+lam*F_max_in;
        R2_max_in=1-sum((y_h-X_h*beta_in).^2)/sum((y_h-mean(y_h)).^2);
        f=1/(n)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
        F=abs((1/(m+1))*(y1_h-X1_h*Best_beta).'*(y1_h-X1_h*Best_beta)+(-1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta));
        L1=f+lam*F;
        R2=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);
        if f<1.8*f_max_in
            acc_rob(i,j)=f;
            Fair_rob(i,j)=F;
            L1_rob(i,j)=L1;
            R2_rob(i,j)=R2;
            acc_unrob(i,j)=f_max_in;
            Fair_unrob(i,j)=F_max_in;
            L1_unrob(i,j)=L1_max_in;
            R2_unrob(i,j)=R2_max_in;
        else
            acc_rob(i,j)=0;
            Fair_rob(i,j)=0;
            L1_rob(i,j)=0;
            R2_rob(i,j)=0;
%             acc_unrob(i,j)=f_max_in;
%             Fair_unrob(i,j)=F_max_in;
%             L1_unrob(i,j)=L1_max_in;
            acc_unrob(i,j)=0;
            Fair_unrob(i,j)=0;
            L1_unrob(i,j)=0;
            R2_unrob(i,j)=0;
        end
    end     
end


for k=1:j
    Mean_acc_rob(k)=mean(nonzeros(acc_rob(:,k)));
    Mean_Fair_rob(k)=mean(nonzeros(Fair_rob(:,k)));
    Mean_L1_rob(k)=mean(nonzeros(L1_rob(:,k)));
    Mean_R2_rob(k)=mean(nonzeros(R2_rob(:,k)));
    Mean_acc_unrob(k)=mean(nonzeros(acc_unrob(:,k)));
    Mean_Fair_unrob(k)=mean(nonzeros(Fair_unrob(:,k)));
    Mean_L1_unrob(k)=mean(nonzeros(L1_unrob(:,k)));
    Mean_R2_unrob(k)=mean(nonzeros(R2_unrob(:,k)));
end

% plots
figure(1);
yyaxis left
plot(Lam,Mean_acc_rob,'x');
hold on 
plot(Lam,Mean_acc_unrob,'o');
ylabel("MSE");
hold on
yyaxis right
plot(Lam,Mean_Fair_rob,'x');
hold on 
plot(Lam,Mean_Fair_unrob,'o');
legend("MSE (robust model)","MSE (unrobust model)","Error gap (robust model)","Error gap (unrobust model)");
xlabel("lambda");
ylabel("Error gap");
figure(2);
yyaxis left
plot(Lam,Mean_R2_rob,'x');
hold on 
plot(Lam,Mean_R2_unrob,'o');
ylabel("R^2")
hold on
yyaxis right
plot(Lam,Mean_Fair_rob,'x');
hold on 
plot(Lam,Mean_Fair_unrob,'o');
legend("R^2 (robust model)","R^2 (unrobust model)","Error gap (robust model)","Error gap (unrobust model)");
xlabel("lambda");
ylabel("Error gap");




==> Simulation1/Synthetic/multi_dim.m <==
clear all
%parameter settings
eta=8;
m=100;
n=200;
dim=3;
Lam=0.5:0.1:3;

for i=1:2000 %100 datasets
    j=0;
    %data generalization
    X1=10*rand(m,dim);
    y1=X1*[1,1,1].'+ones(m,1)+randn(m,1);
    %y1=X1+ones(m,1)+randn(m,1);
    X2=10*rand(n-m,dim);
    y2=X2*[1.1,1.1,1.1].'+randn(n-m,1);
    X=[X1;X2];
    y=[y1;y2];
    for lam=Lam %different lambdas
        j=j+1;
        C=lam/(m+1)+1/(n+1);
        D=-lam/(n-m)+1/(n+1);
        E=-lam/(m+1)+1/(n+1);
        F=lam/(n-m)+1/(n+1);
        % linear regression without fairness
        beta_in=(X.'*X)\X.'*y;
        f_in=1/(n)*(y-X*beta_in).'*(y-X*beta_in);
        F_in=abs((1/m)*(y1-X1*beta_in).'*(y1-X1*beta_in)+(-1/(n-m))*(y2-X2*beta_in).'*(y2-X2*beta_in));
        % rebust linear regression with fairness
        M=C*eta*eta+C*X1.'*X1+D*X2.'*X2;
        dm=eig(M); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
        beta_m=M\(C*X1.'*y1+D*X2.'*y2); %first order solution
        res_m=C_B(X1,y1,X2,y2,beta_m,m,n,eta,lam);
        N=E*X1.'*X1+F*X2.'*X2;
        dn=eig(N);
        beta_n=N\(E*X1.'*y1+F*X2.'*y2); %first order solution
        res_n=C_B(X1,y1,X2,y2,beta_n,m,n,eta,lam);
        if all(dm>0) && res_m >=0 %there exists global minimizer in case 1
            Best_beta=beta_m;
            Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
            %L1=(lam/(m+1)+1/(n+1))*eta*eta*(1+Best_beta.'*Best_beta)+(lam/(m+1)+1/(n+1))*(y1-X1*Best_beta).'*(y1-X1*Best_beta)+(-lam/(n-m)+1/(n+1))*(y2-X2*Best_beta).'*(y2-X2*Best_beta);
            f=(1/(n+1))*eta*eta*(1+Best_beta.'*Best_beta)+(1/(n+1))*(y1-X1*Best_beta).'*(y1-X1*Best_beta)+(1/(n+1))*(y2-X2*Best_beta).'*(y2-X2*Best_beta);
            F=(1/(m+1))*eta*eta*(1+Best_beta.'*Best_beta)+(1/(m+1))*(y1-X1*Best_beta).'*(y1-X1*Best_beta)+(-1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta);
            L1=f+lam*F;
            b=[beta_in.',-1].';
            f_max_in=(1/(n+1))*(Best_point.'*b).'*(Best_point.'*b)+1/(n+1)*(y-X*beta_in).'*(y-X*beta_in);
            F_max_in=(1/(m+1))*(Best_point.'*b).'*(Best_point.'*b)+(1/(m+1))*(y1-X1*beta_in).'*(y1-X1*beta_in)+(-1/(n-m))*(y2-X2*beta_in).'*(y2-X2*beta_in);
            L1_max_in=f_max_in+lam*F_max_in;
        elseif all(dn>0) && res_n <= 0 
            Best_beta=beta_n;
            r_base=[Best_beta.',-1];
            X=null(r_base(:).');
            Best_point=X(:,1);
            %Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
            f=(1/(n+1))*(y1-X1*Best_beta).'*(y1-X1*Best_beta)+(1/(n+1))*(y2-X2*Best_beta).'*(y2-X2*Best_beta);
            F=-(1/(m+1))*(y1-X1*Best_beta).'*(y1-X1*Best_beta)+(1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta);
            L1=f+lam*F;
            b=[beta_in.',-1].';
            f_max_in=(1/(n+1))*(Best_point.'*b).'*(Best_point.'*b)+1/(n+1)*(y-X*beta_in).'*(y-X*beta_in);
            F_max_in=abs((1/(m+1))*(Best_point.'*b).'*(Best_point.'*b)+(1/(m+1))*(y1-X1*beta_in).'*(y1-X1*beta_in)+(-1/(n-m))*(y2-X2*beta_in).'*(y2-X2*beta_in));
            L1_max_in=f_max_in+lam*F_max_in;
        else
            P=eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1)+X.'*X;
            p=-X.'*y;u=y.'*y+eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1);
            Q=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
            q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
            R=sqrtm(P);
            R_tr=inv(R).'*Q*inv(R);
            [B,Diag]=eig(R_tr);
            S=(R\B).';
            r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
            w=op_alg2(Diag,c,s,dim,lam,n);
            Best_beta=S.'*(w-S*p);
            Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
            f=(1/(n+1))*eta*eta*(1+Best_beta.'*Best_beta)+(1/(n+1))*(y1-X1*Best_beta).'*(y1-X1*Best_beta)+(1/(n+1))*(y2-X2*Best_beta).'*(y2-X2*Best_beta);
            %F=(1/(m+1))*eta*eta*(1+Best_beta.'*Best_beta)+(1/(m+1))*(y1-X1*Best_beta).'*(y1-X1*Best_beta)+(-1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta);
            F=Best_beta.'*Q*Best_beta+2*q.'*Best_beta+v;
            L1=f+lam*F;
            b=[beta_in.',-1].';
            f_max_in=(1/(n+1))*(Best_point.'*b).'*(Best_point.'*b)+1/(n+1)*(y-X*beta_in).'*(y-X*beta_in);
            F_max_in=(1/(m+1))*(Best_point.'*b).'*(Best_point.'*b)+(1/(m+1))*(y1-X1*beta_in).'*(y1-X1*beta_in)+(-1/(n-m))*(y2-X2*beta_in).'*(y2-X2*beta_in);
            L1_max_in=f_max_in+lam*F_max_in;
        end
        acc_rob(i,j)=f;
        Fair_rob(i,j)=F;
        L1_rob(i,j)=L1;
        acc_unrob(i,j)=f_max_in;
        Fair_unrob(i,j)=F_max_in;
        L1_unrob(i,j)=L1_max_in;
    
    end     
end
Mean_acc_rob=mean(acc_rob);
Mean_Fair_rob=mean(Fair_rob);
Mean_L1_rob=mean(L1_rob);
Mean_acc_unrob=mean(acc_unrob);
Mean_Fair_unrob=mean(Fair_unrob);
Mean_L1_unrob=mean(L1_unrob);



%Mean_Dif_fair=sum(Dif_fair);
%Mean_Dif_acc=sum(Dif_acc);
%Mean_Dif_L1=sum(Dif_L1);


% plots
figure(1);
plot(Lam,sqrt(Mean_acc_rob),'o');
hold on 
plot(Lam,sqrt(Mean_acc_unrob),'x');
legend("rob","unrob");
xlabel("lambda");
ylabel("RMSE");
figure(2);
plot(Lam,Mean_Fair_rob,'o');
hold on 
plot(Lam,Mean_Fair_unrob,'x');
legend("rob","unrob");
xlabel("lambda");
ylabel("fairness gap between groups");
figure(3);
plot(Lam,Mean_L1_rob,'o');
hold on 
plot(Lam,Mean_L1_unrob,'x');
legend("rob","unrob");
xlabel("lambda");
ylabel("function value");



==> Simulation1/Synthetic/op_alg.m <==
function w=op_alg(Diag,c,s,dim,lam,n)
    d=eig(Diag);
    if all(d>=0)
        fun=@(gamma)sum(c.^2./(d.*(1-gamma*d).^2))+s-sum(c.^2./d);
        gamma_opt = fzero(fun,-lam*(n+1));
    else
        %lower=1/min(d);
        fun=@(gamma)sum(c.^2./(d.*(1-gamma*d).^2))+s-sum(c.^2./d);
        %gamma_opt = fzero(fun,-lam*(n+1));
        gamma_opt = fzero(fun,-lam);
    end
    w=gamma_opt*(eye(dim)-gamma_opt*Diag)\c;
end

==> Simulation1/Synthetic/op_alg2.m <==
function w=op_alg2(Diag,c,s,dim,lam,n)
    %D_gamma=(eye(dim)-gamma*Diag);
    fun=@(gamma) gamma*gamma*c.'*inv((eye(dim)-gamma*Diag).')*Diag*inv(eye(dim)-gamma*Diag)*c+2*gamma*c.'*inv(eye(dim)-gamma*Diag)*c+s;
    gamma_opt = fzero(fun,-lam*(n+1));
    w=gamma_opt*inv(eye(dim)-gamma_opt*Diag)*c;
end

==> Simulation2/Communities_crime/Alg.m <==
clear all
%load the dataset
ISR=csvread("insurance_post.csv");

m=sum(ISR(:,2)==1);
n=length(ISR);
ISR=sortrows(ISR,2);
y=ISR(:,7);
y=normalize(y);
y1=y(1:m);
y2=y(m+1:n);
X=ISR(:,[1,3:6]);
%X=normalize(X);
[~,dim]=size(X);
X1=X(1:m,:);
X2=X(m+1:n,:);

mean_energy=sqrt(sum(mean(X).^2));
eta=mean_energy;

acc_t=[];
Fair_t=[];
L1_t=[];
R2_t=[];
acc_rob=[];
Fair_rob=[];
L1_rob=[];
R2_rob=[];
acc_f=[];
Fair_f=[];
L1_f=[];
R2_f=[];
Lam=0.3:0.3:3.5;

for lam=Lam
    C=lam/(m+1)+1/(n+1);
    D=-lam/(n-m)+1/(n+1);
    E=-lam/(m+1)+1/(n+1);
    F_r=lam/(n-m)+1/(n+1);
    % robust linear regression with fairness
    M=C*eta*eta+C*X1.'*X1+D*X2.'*X2;
    dm=eig(M); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m=M\(C*X1.'*y1+D*X2.'*y2); %first order solution
    res_m=C_B(X1,y1,X2,y2,beta_m,m,n,eta,lam);
    N=E*X1.'*X1+F_r*X2.'*X2;
    dn=eig(N);
    beta_n=N\(E*X1.'*y1+F_r*X2.'*y2); %first order solution
    res_n=C_B(X1,y1,X2,y2,beta_n,m,n,eta,lam);
    flag_m=0;flag_n=0;
    if all(dm>0) && res_m >=0 %there exists global minimizer in case 1
        flag_m=1;
        Best_beta_m=beta_m;
        Best_point_m=eta*[Best_beta_m.',-1].'/sqrt(([Best_beta_m.',-1].').'*[Best_beta_m.',-1].');
        X_h_m=[Best_point_m(1:dim).';X];
        y_h_m=[Best_point_m(dim+1);y];
        X1_h_m=[Best_point_m(1:dim).';X1];
        y1_h_m=[Best_point_m(dim+1);y1];
        f_m=1/(n+1)*(y_h_m-X_h_m*Best_beta_m).'*(y_h_m-X_h_m*Best_beta_m);
        F_m=abs((1/(m+1))*(y1_h_m-X1_h_m*Best_beta_m).'*(y1_h_m-X1_h_m*Best_beta_m)+(-1/(n-m))*(y2-X2*Best_beta_m).'*(y2-X2*Best_beta_m));
        l1_m=f_m+lam*F_m;
    elseif all(dn>0) && res_n <= 0 
        flag_n=1;
        Best_beta_n=beta_n;
        if lam >= (n-m)/(n+1)
            Best_point_n=eta*[Best_beta_n.',-1].'/sqrt(([Best_beta_n.',-1].').'*[Best_beta_n.',-1].');
        else
            r_base=[Best_beta_n.',-1];
            Base=null(r_base(:).');
            Best_point_n=Base(:,1);
        end
        X_h_n=[Best_point_n(1:dim).';X];
        y_h_n=[Best_point_n(dim+1);y];
        X1_h_n=[Best_point_n(1:dim).';X1];
        y1_h_n=[Best_point_n(dim+1);y1];
        f_n=1/(n+1)*(y_h_n-X_h_n*Best_beta_n).'*(y_h_n-X_h_n*Best_beta_n);
        F_n=abs((1/(m+1))*(y1_h_n-X1_h_n*Best_beta_n).'*(y1_h_n-X1_h_n*Best_beta_n)+(-1/(n-m))*(y2-X2*Best_beta_n).'*(y2-X2*Best_beta_n));
        l1_n=f_n+lam*F_n;
    else
        P=eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1)+X.'*X;
        p=-X.'*y;u=y.'*y+eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1);
        Q=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        Best_beta=S.'*(w-S*p);
        Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
    end
    if flag_m*flag_n == 1
        if l1_m <= l1_n
            Best_beta=Best_beta_m;
            Best_point=Best_point_m;
        else
            Best_beta=Best_beta_n;
            Best_point=Best_point_n;
        end
    elseif flag_m==1
        Best_beta=Best_beta_m;
        Best_point=Best_point_m;
    elseif flag_n==1
        Best_beta=Best_beta_n;
        Best_point=Best_point_n;
    end
    X_h=[Best_point(1:dim).';X];
    y_h=[Best_point(dim+1);y];
    X1_h=[Best_point(1:dim).';X1];
    y1_h=[Best_point(dim+1);y1];
    % traditional model
    beta_t=(X.'*X)\X.'*y;
    f_t=1/(n+1)*(y_h-X_h*beta_t).'*(y_h-X_h*beta_t);
    F_t=abs((1/(m+1))*(y1_h-X1_h*beta_t).'*(y1_h-X1_h*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t=f_t+lam*F_t;
    r2_t=1-sum((y_h-X_h*beta_t).^2)/sum((y_h-mean(y_h)).^2);
    %unrobust fair model
    beta_f=Beta_min(X,y,X1,y1,X2,y2,lam,n,m,dim);
    f_f=1/(n+1)*(y_h-X_h*beta_f).'*(y_h-X_h*beta_f);
    F_f=abs((1/(m+1))*(y1_h-X1_h*beta_f).'*(y1_h-X1_h*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f=f_f+lam*F_f;
    r2_f=1-sum((y_h-X_h*beta_f).^2)/sum((y_h-mean(y_h)).^2);
    %robust fair model
    f_r=1/(n+1)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
    F_r=abs((1/(m+1))*(y1_h-X1_h*Best_beta).'*(y1_h-X1_h*Best_beta)+(-1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta));
    l1_r=f_r+lam*F_r;
    r2_r=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);
    %if r2_r>0
        acc_t=[acc_t,f_t];
        Fair_t=[Fair_t,F_t];
        L1_t=[L1_t,l1_t];
        R2_t=[R2_t,r2_t];
        acc_rob=[acc_rob,f_r];
        Fair_rob=[Fair_rob,F_r];
        L1_rob=[L1_rob,l1_r];
        R2_rob=[R2_rob,r2_r];
        acc_f=[acc_f,f_f];
        Fair_f=[Fair_f,F_f];
        L1_f=[L1_f,l1_f];
        R2_f=[R2_f,r2_f];
    %end
end
% plots
figure(1);
plot(Lam,Fair_f,'o');
hold on 
plot(Lam,Fair_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("Error gap");
figure(2);
plot(Lam,acc_f,'o');
hold on 
plot(Lam,acc_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(3);
plot(Lam,L1_t,'+');
hold on 
plot(Lam,L1_rob,'x');
hold on 
plot(Lam,L1_f,'o');
legend("traditional linear regression model","robust fair model","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(4);
plot(acc_t,Fair_t,'+');
hold on
plot(acc_f,Fair_f,'o');
hold on
plot(acc_rob,Fair_rob,'x');
legend("traditional linear regression model","unrobust fair model","robust fair model");
xlabel("MSE");
ylabel("Error gap between groups");
figure(5);
plot(R2_t,Fair_t,'+');
hold on
plot(R2_f,Fair_f,'o');
hold on
plot(R2_rob,Fair_rob,'x');
legend("traditional linear regression model","unrobust fair model","robust fair model");
xlabel("R^2");
ylabel("Error gap between groups");




==> Simulation2/Communities_crime/Beta_min.m <==
function beta_in=Beta_min(X,y,X1,y1,X2,y2,lam,n,m,dim)
    C=lam/(m+1)+1/(n+1);
    D=-lam/(n-m)+1/(n+1);
    E=-lam/(m+1)+1/(n+1);
    F=lam/(n-m)+1/(n+1);
    M=C*X1.'*X1+D*X2.'*X2;
    dm=eig(M); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m=M\(C*X1.'*y1+D*X2.'*y2); %first order solution
    res_m=C_B_min(X1,y1,X2,y2,beta_m,m,n);
    N=E*X1.'*X1+F*X2.'*X2;
    dn=eig(N);
    beta_n=N\(E*X1.'*y1+F*X2.'*y2); %first order solution
    res_n=C_B_min(X1,y1,X2,y2,beta_n,m,n);
    if all(dm>0) && res_m >=0 %there exists global minimizer in case 1
        beta_in=beta_m;
    elseif all(dn>0) && res_n <= 0 
        beta_in=beta_n;
    else
        P=X.'*X;p=-X.'*y;u=y.'*y;
        Q=1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        beta_in=S.'*(w-S*p);
    end
end

==> Simulation2/Communities_crime/C_B.m <==
function res=C_B(X1,y1,X2,y2,beta,m,n,eta,lam)
    res=1/(m+1)*(y1-X1*beta).'*(y1-X1*beta)-1/(n-m)*(y2-X2*beta).'*(y2-X2*beta)+max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))*eta*eta*(1+beta.'*beta);
end

==> Simulation2/Communities_crime/C_B_min.m <==
function res=C_B_min(X1,y1,X2,y2,beta,m,n)
    res=1/(m+1)*(y1-X1*beta).'*(y1-X1*beta)-1/(n-m)*(y2-X2*beta).'*(y2-X2*beta);
end

==> Simulation2/Communities_crime/Preprocess.R <==
library(tidyverse)
library(gridExtra)
library(scales)
library(lubridate)
library(ggplot2)
ISR<-read_csv("/Users/yulujin/Desktop/Research/Fairness/Insurance/insurance.csv")
ISR$sex=as.factor(ISR$sex)
ISR$sex=as.numeric(ISR$sex)
ISR$smoker=as.factor(ISR$smoker)
ISR$smoker=as.numeric(ISR$smoker)
ISR$region=as.factor(ISR$region)
ISR$region=as.numeric(ISR$region)
write.csv(ISR,"/Users/yulujin/Desktop/Research/Fairness/Insurance/insurance_post.csv", row.names = FALSE)


==> Simulation2/Communities_crime/op_alg2.m <==
function w=op_alg2(Diag,c,s,dim,lam,n)
    %D_gamma=(eye(dim)-gamma*Diag);
    fun=@(gamma) gamma*gamma*c.'*inv((eye(dim)-gamma*Diag).')*Diag*inv(eye(dim)-gamma*Diag)*c+2*gamma*c.'*inv(eye(dim)-gamma*Diag)*c+s;
    gamma_opt = fzero(fun,-lam*(n+1));
    w=gamma_opt*inv(eye(dim)-gamma_opt*Diag)*c;
end

==> Simulation2/Insurance/Alg.m <==
clear all
%load the dataset
ISR=csvread("insurance_post.csv");

m=sum(ISR(:,2)==1);
n=length(ISR);
ISR=sortrows(ISR,2);
y=ISR(:,7);
y=normalize(y);
y1=y(1:m);
y2=y(m+1:n);
X=ISR(:,[1,3:6]);
[~,dim]=size(X);
X=normalize(X);
X1=X(1:m,:);
X2=X(m+1:n,:);

X_y=[X,y];
mean_energy=mean(sqrt(diag(X_y*X_y.')));
eta=mean_energy;

acc_t=[];
Fair_t=[];
L1_t=[];
R2_t=[];
acc_t_ori=[];
Fair_t_ori=[];
L1_t_ori=[];
R2_t_ori=[];

acc_rob=[];
Fair_rob=[];
L1_rob=[];
R2_rob=[];

acc_f=[];
Fair_f=[];
L1_f=[];
R2_f=[];
acc_f_ori=[];
Fair_f_ori=[];
L1_f_ori=[];
R2_f_ori=[];

Lam=0.1:0.3:5.2;

for lam=Lam
    C=lam/(m+1)+1/(n+1);
    D=-lam/(n-m)+1/(n+1);
    E=-lam/(m+1)+1/(n+1);
    F_r=lam/(n-m)+1/(n+1);
    % robust linear regression with fairness
    M=C*eta*eta+C*X1.'*X1+D*X2.'*X2;
    dm=eig(M); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m=M\(C*X1.'*y1+D*X2.'*y2); %first order solution
    res_m=C_B(X1,y1,X2,y2,beta_m,m,n,eta,lam);
    N=E*X1.'*X1+F_r*X2.'*X2;
    dn=eig(N);
    beta_n=N\(E*X1.'*y1+F_r*X2.'*y2); %first order solution
    res_n=C_B(X1,y1,X2,y2,beta_n,m,n,eta,lam);
    flag_m=0;flag_n=0;
    if all(dm>0) && res_m >=0 %there exists global minimizer in case 1
        flag_m=1;
        Best_beta_m=beta_m;
        Best_point_m=eta*[Best_beta_m.',-1].'/sqrt(([Best_beta_m.',-1].').'*[Best_beta_m.',-1].');
        X_h_m=[Best_point_m(1:dim).';X];
        y_h_m=[Best_point_m(dim+1);y];
        X1_h_m=[Best_point_m(1:dim).';X1];
        y1_h_m=[Best_point_m(dim+1);y1];
        f_m=1/(n+1)*(y_h_m-X_h_m*Best_beta_m).'*(y_h_m-X_h_m*Best_beta_m);
        F_m=abs((1/(m+1))*(y1_h_m-X1_h_m*Best_beta_m).'*(y1_h_m-X1_h_m*Best_beta_m)+(-1/(n-m))*(y2-X2*Best_beta_m).'*(y2-X2*Best_beta_m));
        l1_m=f_m+lam*F_m;
    elseif all(dn>0) && res_n <= 0 
        flag_n=1;
        Best_beta_n=beta_n;
        if lam >= (n-m)/(n+1)
            Best_point_n=eta*[Best_beta_n.',-1].'/sqrt(([Best_beta_n.',-1].').'*[Best_beta_n.',-1].');
        else
            r_base=[Best_beta_n.',-1];
            Base=null(r_base(:).');
            Best_point_n=Base(:,1);
        end
        X_h_n=[Best_point_n(1:dim).';X];
        y_h_n=[Best_point_n(dim+1);y];
        X1_h_n=[Best_point_n(1:dim).';X1];
        y1_h_n=[Best_point_n(dim+1);y1];
        f_n=1/(n+1)*(y_h_n-X_h_n*Best_beta_n).'*(y_h_n-X_h_n*Best_beta_n);
        F_n=abs((1/(m+1))*(y1_h_n-X1_h_n*Best_beta_n).'*(y1_h_n-X1_h_n*Best_beta_n)+(-1/(n-m))*(y2-X2*Best_beta_n).'*(y2-X2*Best_beta_n));
        l1_n=f_n+lam*F_n;
    else
        P=eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1)+X.'*X;
        p=-X.'*y;u=y.'*y+eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1);
        Q=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        Best_beta=S.'*(w-S*p);
        Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
    end
    if flag_m*flag_n == 1
        if l1_m <= l1_n
            Best_beta=Best_beta_m;
            Best_point=Best_point_m;
        else
            Best_beta=Best_beta_n;
            Best_point=Best_point_n;
        end
    elseif flag_m==1
        Best_beta=Best_beta_m;
        Best_point=Best_point_m;
    elseif flag_n==1
        Best_beta=Best_beta_n;
        Best_point=Best_point_n;
    end
    X_h=[Best_point(1:dim).';X];
    y_h=[Best_point(dim+1);y];
    X1_h=[Best_point(1:dim).';X1];
    y1_h=[Best_point(dim+1);y1];
    % traditional model
    beta_t=(X.'*X)\X.'*y;
    f_t=1/(n+1)*(y_h-X_h*beta_t).'*(y_h-X_h*beta_t);
    F_t=abs((1/(m+1))*(y1_h-X1_h*beta_t).'*(y1_h-X1_h*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t=f_t+lam*F_t;
    r2_t=1-sum((y_h-X_h*beta_t).^2)/sum((y_h-mean(y_h)).^2);
    f_t_ori=1/(n)*(y-X*beta_t).'*(y-X*beta_t);
    F_t_ori=abs((1/(m))*(y1-X1*beta_t).'*(y1-X1*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t_ori=f_t_ori+lam*F_t_ori;
    r2_t_ori=1-sum((y-X*beta_t).^2)/sum((y-mean(y)).^2);
    %unrobust fair model
    beta_f=Beta_min(X,y,X1,y1,X2,y2,lam,n,m,dim);
    f_f=1/(n+1)*(y_h-X_h*beta_f).'*(y_h-X_h*beta_f);
    F_f=abs((1/(m+1))*(y1_h-X1_h*beta_f).'*(y1_h-X1_h*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f=f_f+lam*F_f;
    r2_f=1-sum((y_h-X_h*beta_f).^2)/sum((y_h-mean(y_h)).^2);
    f_f_ori=1/(n)*(y-X*beta_f).'*(y-X*beta_f);
    F_f_ori=abs((1/(m))*(y1-X1*beta_f).'*(y1-X1*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f_ori=f_f_ori+lam*F_f_ori;
    r2_f_ori=1-sum((y-X*beta_f).^2)/sum((y-mean(y)).^2);
    %robust fair model
    f_r=1/(n+1)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
    F_r=abs((1/(m+1))*(y1_h-X1_h*Best_beta).'*(y1_h-X1_h*Best_beta)+(-1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta));
    l1_r=f_r+lam*F_r;
    r2_r=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);

    acc_t=[acc_t,f_t];
    Fair_t=[Fair_t,F_t];
    L1_t=[L1_t,l1_t];
    R2_t=[R2_t,r2_t];
    acc_t_ori=[acc_t_ori,f_t_ori];
    Fair_t_ori=[Fair_t_ori,F_t_ori];
    L1_t_ori=[L1_t_ori,l1_t_ori];
    R2_t_ori=[R2_t_ori,r2_t_ori];

    acc_rob=[acc_rob,f_r];
    Fair_rob=[Fair_rob,F_r];
    L1_rob=[L1_rob,l1_r];
    R2_rob=[R2_rob,r2_r];

    acc_f=[acc_f,f_f];
    Fair_f=[Fair_f,F_f];
    L1_f=[L1_f,l1_f];
    R2_f=[R2_f,r2_f];
    acc_f_ori=[acc_f_ori,f_f_ori];
    Fair_f_ori=[Fair_f_ori,F_f_ori];
    L1_f_ori=[L1_f_ori,l1_f_ori];
    R2_f_ori=[R2_f_ori,r2_f_ori];
end
% plots
figure(1);
plot(Lam,Fair_f,'o');
hold on 
plot(Lam,Fair_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("Error gap");
figure(2);
plot(Lam,acc_f,'o');
hold on 
plot(Lam,acc_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(3);
plot(Lam,L1_t,'+');
hold on 
plot(Lam,L1_rob,'x');
hold on 
plot(Lam,L1_f,'o');
legend("OLS","robust fair model","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(4);
plot(acc_t,Fair_t,'+');
hold on
plot(acc_f,Fair_f,'o');
hold on
plot(acc_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("MSE");
ylabel("Error gap between groups");
figure(5);
plot(R2_t,Fair_t,'+');
hold on
plot(R2_f,Fair_f,'o');
hold on
plot(R2_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("R^2");
ylabel("Error gap between groups");

% plots
figure(6);
plot(Lam,Fair_f_ori,'o');
hold on 
plot(Lam,Fair_t_ori,'x');
legend("unrobust fair model","OLS");
xlabel("lambda");
ylabel("Error gap");
figure(7);
plot(Lam,acc_f_ori,'o');
hold on 
plot(Lam,acc_t_ori,'x');
legend("unrobust fair model","OLS");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(8);
plot(Lam,L1_t_ori,'+');
hold on 
plot(Lam,L1_f_ori,'o');
legend("OLS","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(9);
plot(acc_t_ori,Fair_t_ori,'+');
hold on
plot(acc_f_ori,Fair_f_ori,'o');
legend("OLS","unrobust fair model");
xlabel("MSE");
ylabel("Error gap between groups");




==> Simulation2/Insurance/Alg_both_group.m <==
clear all
%load the dataset
ISR=csvread("insurance_post.csv");

m=sum(ISR(:,2)==1);
n=length(ISR);
ISR=sortrows(ISR,2);
y=ISR(:,7);
y=normalize(y);
y1=y(1:m);
y2=y(m+1:n);
X=ISR(:,[1,3:6]);
[~,dim]=size(X);
X=normalize(X);
X1=X(1:m,:);
X2=X(m+1:n,:);

X_y=[X,y];
mean_energy=mean(sqrt(diag(X_y*X_y.')));
eta_min1=sqrt(max(eig(X1.'*X1))*(n+1)/m/(m+1));
eta_min2=sqrt(max(eig(X2.'*X2))*(n+1)/(n-m)/(n-m+1));
disp("According to the assumption, the minimum value of eta is ");
disp(min(eta_min1,eta_min2));
disp("The mean energy for a sample is ");
disp(mean_energy);
%eta=mean_energy;
%eta=min(eta_min1,eta_min2);
eta=1.5*mean_energy;

acc_t=[];
Fair_t=[];
L1_t=[];
R2_t=[];
acc_t_ori=[];
Fair_t_ori=[];
L1_t_ori=[];
R2_t_ori=[];

acc_rob=[];
Fair_rob=[];
L1_rob=[];
R2_rob=[];

acc_f=[];
Fair_f=[];
L1_f=[];
R2_f=[];
acc_f_ori=[];
Fair_f_ori=[];
L1_f_ori=[];
R2_f_ori=[];

Lam=0.05:0.05:0.4;

for lam=Lam
    C1=lam/(m+1)+1/(n+1);
    D1=-lam/(n-m)+1/(n+1);
    E1=-lam/(m+1)+1/(n+1);
    F1=lam/(n-m)+1/(n+1);
    C2=lam/(m)+1/(n+1);
    D2=-lam/(n-m+1)+1/(n+1);
    E2=-lam/(m)+1/(n+1);
    F2=lam/(n-m+1)+1/(n+1);
    %g1
    M1=C1*eta*eta+C1*X1.'*X1+D1*X2.'*X2;
    dm1=eig(M1); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m1=M1\(C1*X1.'*y1+D1*X2.'*y2); %first order solution
    res_m1=1/(m+1)*(y1-X1*beta_m1).'*(y1-X1*beta_m1)-1/(n-m)*(y2-X2*beta_m1).'*(y2-X2*beta_m1)+1/(m+1)*eta*eta*(1+beta_m1.'*beta_m1);
    %h1
    N1=max(0,E1)*eta*eta+E1*X1.'*X1+F1*X2.'*X2;
    dn1=eig(N1);
    beta_n1=N1\(E1*X1.'*y1+F1*X2.'*y2); %first order solution
    res_n1=1/(m+1)*(y1-X1*beta_n1).'*(y1-X1*beta_n1)-1/(n-m)*(y2-X2*beta_n1).'*(y2-X2*beta_n1)+1/(m+1)*eta*eta*(1+beta_n1.'*beta_n1);
    %g2
    M2=max(0,D2)*eta*eta+C2*X1.'*X1+D2*X2.'*X2;
    dm2=eig(M2); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m2=M2\(C2*X1.'*y1+D2*X2.'*y2); %first order solution
    res_m2=1/(m)*(y1-X1*beta_m2).'*(y1-X1*beta_m2)-1/(n-m+1)*(y2-X2*beta_m2).'*(y2-X2*beta_m2)-1/(n-m+1)*eta*eta*(1+beta_m2.'*beta_m2);
    %h2
    N2=E2*X1.'*X1+F2*X2.'*X2;
    dn2=eig(N2);
    beta_n2=N2\(E2*X1.'*y1+F2*X2.'*y2); %first order solution
    res_n2=1/(m)*(y1-X1*beta_n2).'*(y1-X1*beta_n2)-1/(n-m+1)*(y2-X2*beta_n2).'*(y2-X2*beta_n2)-1/(n-m+1)*eta*eta*(1+beta_n2.'*beta_n2);
   
    % initialization
    flag_m1=0;flag_n1=0;flag_m2=0;flag_n2=0;flag_double=0;
    l1_m1=0;l1_n1=0;l1_m2=0;l1_n2=0;
    % find the global optimizer
    if all(dm1>0) && res_m1 >=0 %there exists global minimizer in case 1 for g1
        flag_m1=1;
        Best_beta_m1=beta_m1;
        Best_point_m1=eta*[Best_beta_m1.',-1].'/sqrt(([Best_beta_m1.',-1].').'*[Best_beta_m1.',-1].');
        X_h_m1=[Best_point_m1(1:dim).';X];
        y_h_m1=[Best_point_m1(dim+1);y];
        X1_h_m1=[Best_point_m1(1:dim).';X1];
        y1_h_m1=[Best_point_m1(dim+1);y1];
        f_m1=1/(n+1)*(y_h_m1-X_h_m1*Best_beta_m1).'*(y_h_m1-X_h_m1*Best_beta_m1);
        F_m1=abs((1/(m+1))*(y1_h_m1-X1_h_m1*Best_beta_m1).'*(y1_h_m1-X1_h_m1*Best_beta_m1)+(-1/(n-m))*(y2-X2*Best_beta_m1).'*(y2-X2*Best_beta_m1));
        l1_m1=f_m1+lam*F_m1;
    elseif all(dn1>0) && res_n1 <=0 %there exists global minimizer in case 1 for h1
        flag_n1=1;
        Best_beta_n1=beta_n1;
        if E1 >=0
            Best_point_n1=eta*[Best_beta_n1.',-1].'/sqrt(([Best_beta_n1.',-1].').'*[Best_beta_n1.',-1].');
        else
            r_base=[Best_beta_n1.',-1];
            Base=null(r_base(:).');
            Best_point_n1=Base(:,1);
        end
        X_h_n1=[Best_point_n1(1:dim).';X];
        y_h_n1=[Best_point_n1(dim+1);y];
        X1_h_n1=[Best_point_n1(1:dim).';X1];
        y1_h_n1=[Best_point_n1(dim+1);y1];
        f_n1=1/(n+1)*(y_h_n1-X_h_n1*Best_beta_n1).'*(y_h_n1-X_h_n1*Best_beta_n1);
        F_n1=abs((1/(m+1))*(y1_h_n1-X1_h_n1*Best_beta_n1).'*(y1_h_n1-X1_h_n1*Best_beta_n1)+(-1/(n-m))*(y2-X2*Best_beta_n1).'*(y2-X2*Best_beta_n1));
        l1_n1=f_n1+lam*F_n1;
    elseif all(dm2>0) && res_m2 >= 0 %there exists global minimizer in case 1 for g2
        flag_m2=1;
        Best_beta_m2=beta_m2;
        if C2 >=0
            Best_point_m2=eta*[Best_beta_m2.',-1].'/sqrt(([Best_beta_m2.',-1].').'*[Best_beta_m2.',-1].');
        else
            r_base=[Best_beta_m2.',-1];
            Base=null(r_base(:).');
            Best_point_m2=Base(:,1);
        end
        X_h_m2=[Best_point_m2(1:dim).';X];
        y_h_m2=[Best_point_m2(dim+1);y];
        X1_h_m2=[Best_point_m2(1:dim).';X1];
        y1_h_m2=[Best_point_m2(dim+1);y1];
        f_m2=1/(n+1)*(y_h_m2-X_h_m2*Best_beta_m2).'*(y_h_m2-X_h_m2*Best_beta_m2);
        F_m2=abs((1/(m))*(y1_h_m2-X1_h_m2*Best_beta_m2).'*(y1_h_m2-X1_h_m2*Best_beta_m2)+(-1/(n-m+1))*(y2-X2*Best_beta_m2).'*(y2-X2*Best_beta_m2));
        l1_m2=f_m2+lam*F_m2;
    elseif all(dn2>0) && res_n2 <= 0 %there exists global minimizer in case 1 for h2
        flag_n2=1;
        Best_beta_n2=beta_n2;
        Best_point_n2=eta*[Best_beta_n2.',-1].'/sqrt(([Best_beta_n2.',-1].').'*[Best_beta_n2.',-1].');
        X_h_n2=[Best_point_n2(1:dim).';X];
        y_h_n2=[Best_point_n2(dim+1);y];
        X1_h_n2=[Best_point_n2(1:dim).';X1];
        y1_h_n2=[Best_point_n2(dim+1);y1];
        f_n2=1/(n+1)*(y_h_n2-X_h_n2*Best_beta_n2).'*(y_h_n2-X_h_n2*Best_beta_n2);
        F_n2=abs((1/(m))*(y1_h_n2-X1_h_n2*Best_beta_n2).'*(y1_h_n2-X1_h_n2*Best_beta_n2)+(-1/(n-m+1))*(y2-X2*Best_beta_n2).'*(y2-X2*Best_beta_n2));
        l1_n2=f_n2+lam*F_n2;
    else
        P=eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1)+X.'*X;
        p=-X.'*y;u=y.'*y+eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1);
        Q=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        Best_beta=S.'*(w-S*p);
        Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
        flag_double=1;
    end
    if flag_m1+flag_n1+flag_m2+flag_n2 >= 1
        if l1_m1 == max([l1_m1,l1_n1,l1_m2,l1_n2])
            Best_beta=Best_beta_m1;
            Best_point=Best_point_m1;
        elseif l1_n1 == max([l1_m1,l1_n1,l1_m2,l1_n2])
            Best_beta=Best_beta_n1;
            Best_point=Best_point_n1;
        elseif l1_m2 == max([l1_m1,l1_n1,l1_m2,l1_n2])
            Best_beta=Best_beta_m2;
            Best_point=Best_point_m2;
        elseif l1_n2 == max([l1_m1,l1_n1,l1_m2,l1_n2])
            Best_beta=Best_beta_n2;
            Best_point=Best_point_n2;
            disp(lam);
            disp(Best_point);
        end
    end

    % Derive the value of f, F and L for each case    
    if flag_m1+flag_n1 >=1 || flag_double ==1% the poisoned point is added to the first group
        X_h=[Best_point(1:dim).';X];
        y_h=[Best_point(dim+1);y];
        X1_h=[Best_point(1:dim).';X1];
        y1_h=[Best_point(dim+1);y1];
        % traditional model
        beta_t=(X.'*X)\X.'*y;
        f_t=1/(n+1)*(y_h-X_h*beta_t).'*(y_h-X_h*beta_t);
        F_t=abs((1/(m+1))*(y1_h-X1_h*beta_t).'*(y1_h-X1_h*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
        l1_t=f_t+lam*F_t;
        r2_t=1-sum((y_h-X_h*beta_t).^2)/sum((y_h-mean(y_h)).^2);
        f_t_ori=1/(n)*(y-X*beta_t).'*(y-X*beta_t);
        F_t_ori=abs((1/(m))*(y1-X1*beta_t).'*(y1-X1*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
        l1_t_ori=f_t_ori+lam*F_t_ori;
        r2_t_ori=1-sum((y-X*beta_t).^2)/sum((y-mean(y)).^2);
        %unrobust fair model
        beta_f=Beta_min(X,y,X1,y1,X2,y2,lam,n,m,dim);
        f_f=1/(n+1)*(y_h-X_h*beta_f).'*(y_h-X_h*beta_f);
        F_f=abs((1/(m+1))*(y1_h-X1_h*beta_f).'*(y1_h-X1_h*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
        l1_f=f_f+lam*F_f;
        r2_f=1-sum((y_h-X_h*beta_f).^2)/sum((y_h-mean(y_h)).^2);
        f_f_ori=1/(n)*(y-X*beta_f).'*(y-X*beta_f);
        F_f_ori=abs((1/(m))*(y1-X1*beta_f).'*(y1-X1*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
        l1_f_ori=f_f_ori+lam*F_f_ori;
        r2_f_ori=1-sum((y-X*beta_f).^2)/sum((y-mean(y)).^2);
        %robust fair model
        f_r=1/(n+1)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
        F2=abs((1/(m+1))*(y1_h-X1_h*Best_beta).'*(y1_h-X1_h*Best_beta)+(-1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta));
        l1_r=f_r+lam*F2;
        r2_r=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);
    elseif flag_m2+flag_n2 >=1 % the poisoned point is added to the second group
        X_h=[X;Best_point(1:dim).'];
        y_h=[y;Best_point(dim+1)];
        X2_h=[X2;Best_point(1:dim).'];
        y2_h=[y2;Best_point(dim+1)];
        % traditional model
        beta_t=(X.'*X)\X.'*y;
        f_t=1/(n+1)*(y_h-X_h*beta_t).'*(y_h-X_h*beta_t);
        F_t=abs((1/(m))*(y1-X1*beta_t).'*(y1-X1*beta_t)+(-1/(n-m+1))*(y2_h-X2_h*beta_t).'*(y2_h-X2_h*beta_t));
        l1_t=f_t+lam*F_t;
        r2_t=1-sum((y_h-X_h*beta_t).^2)/sum((y_h-mean(y_h)).^2);
        f_t_ori=1/(n)*(y-X*beta_t).'*(y-X*beta_t);
        F_t_ori=abs((1/(m))*(y1-X1*beta_t).'*(y1-X1*beta_t)+(-1/(n-m+1))*(y2-X2*beta_t).'*(y2-X2*beta_t));
        l1_t_ori=f_t_ori+lam*F_t_ori;
        r2_t_ori=1-sum((y-X*beta_t).^2)/sum((y-mean(y)).^2);
        %unrobust fair model
        beta_f=Beta_min_new(X,y,X1,y1,X2,y2,lam,n,m,dim);
        f_f=1/(n+1)*(y_h-X_h*beta_f).'*(y_h-X_h*beta_f);
        F_f=abs((1/(m))*(y1-X1*beta_f).'*(y1-X1*beta_f)+(-1/(n-m+1))*(y2_h-X2_h*beta_f).'*(y2_h-X2_h*beta_f));
        l1_f=f_f+lam*F_f;
        r2_f=1-sum((y_h-X_h*beta_f).^2)/sum((y_h-mean(y_h)).^2);
        f_f_ori=1/(n)*(y-X*beta_f).'*(y-X*beta_f);
        F_f_ori=abs((1/(m))*(y1-X1*beta_f).'*(y1-X1*beta_f)+(-1/(n-m+1))*(y2-X2*beta_f).'*(y2-X2*beta_f));
        l1_f_ori=f_f_ori+lam*F_f_ori;
        r2_f_ori=1-sum((y-X*beta_f).^2)/sum((y-mean(y)).^2);
        %robust fair model
        f_r=1/(n+1)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
        F2=abs((1/(m))*(y1-X1*Best_beta).'*(y1-X1*Best_beta)+(-1/(n-m+1))*(y2_h-X2_h*Best_beta).'*(y2_h-X2_h*Best_beta));
        l1_r=f_r+lam*F2;
        r2_r=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);
    end

    acc_t=[acc_t,f_t];
    Fair_t=[Fair_t,F_t];
    L1_t=[L1_t,l1_t];
    R2_t=[R2_t,r2_t];
    acc_t_ori=[acc_t_ori,f_t_ori];
    Fair_t_ori=[Fair_t_ori,F_t_ori];
    L1_t_ori=[L1_t_ori,l1_t_ori];
    R2_t_ori=[R2_t_ori,r2_t_ori];

    acc_rob=[acc_rob,f_r];
    Fair_rob=[Fair_rob,F2];
    L1_rob=[L1_rob,l1_r];
    R2_rob=[R2_rob,r2_r];

    acc_f=[acc_f,f_f];
    Fair_f=[Fair_f,F_f];
    L1_f=[L1_f,l1_f];
    R2_f=[R2_f,r2_f];
    acc_f_ori=[acc_f_ori,f_f_ori];
    Fair_f_ori=[Fair_f_ori,F_f_ori];
    L1_f_ori=[L1_f_ori,l1_f_ori];
    R2_f_ori=[R2_f_ori,r2_f_ori];
end
% plots
figure(1);
plot(Lam,Fair_f,'o');
hold on 
plot(Lam,Fair_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("Error gap");
figure(2);
plot(Lam,acc_f,'o');
hold on 
plot(Lam,acc_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(3);
plot(Lam,L1_t,'+');
hold on 
plot(Lam,L1_rob,'x');
hold on 
plot(Lam,L1_f,'o');
legend("OLS","robust fair model","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(4);
plot(acc_t,Fair_t,'+');
hold on
plot(acc_f,Fair_f,'o');
hold on
acc_FKL_ori=0.2653*ones(1,8);
Fair_FKL_ori=0.0283*ones(1,8);
plot(acc_FKL_ori,Fair_FKL_ori,'x','MarkerSize',10);
hold on 
acc_FLR_ori=0.267*ones(1,8);
Fair_FLR_ori=0.0277*ones(1,8);
plot(acc_FLR_ori,Fair_FLR_ori,'*','MarkerSize',10);
hold on
plot(acc_rob,Fair_rob,'s');
legend("OLS","unrobust fair model","FKL","FLR","robust fair model");
xlabel("MSE");
ylabel("Error gap between groups");
figure(5);
plot(R2_t,Fair_t,'+');
hold on
plot(R2_f,Fair_f,'o');
hold on
plot(R2_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("R^2");
ylabel("Error gap between groups");

% plots
figure(6);
plot(Lam,Fair_f_ori,'o');
hold on 
plot(Lam,Fair_t_ori,'x');
legend("unrobust fair model","OLS");
xlabel("lambda");
ylabel("Error gap");
figure(7);
plot(Lam,acc_f_ori,'o');
hold on 
plot(Lam,acc_t_ori,'x');
legend("unrobust fair model","OLS");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(8);
plot(Lam,L1_t_ori,'+');
hold on 
plot(Lam,L1_f_ori,'o');
legend("OLS","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(9);
plot(acc_t_ori,Fair_t_ori,'+','MarkerSize',10);
hold on
plot(acc_f_ori,Fair_f_ori,'o','MarkerSize',10);
hold on 
acc_FKL_ori=0.2453*ones(1,8);
Fair_FKL_ori=0.0043*ones(1,8);
plot(acc_FKL_ori,Fair_FKL_ori,'x','MarkerSize',10);
hold on 
acc_FLR_ori=0.2494*ones(1,8);
Fair_FLR_ori=0.0044*ones(1,8);
plot(acc_FLR_ori,Fair_FLR_ori,'*','MarkerSize',10);
legend("OLS","unrobust fair model","FKL","FLR");
xlabel("MSE");
ylabel("Error gap between groups");




==> Simulation2/Insurance/Alg_large_eta.m <==
clear all
%load the dataset
ISR=csvread("insurance_post.csv");

m=sum(ISR(:,2)==1);
n=length(ISR);
ISR=sortrows(ISR,2);
y=ISR(:,7);
y=normalize(y);
y1=y(1:m);
y2=y(m+1:n);
X=ISR(:,[1,3:6]);
[~,dim]=size(X);
X=normalize(X);
X1=X(1:m,:);
X2=X(m+1:n,:);

X_y=[X,y];
mean_energy=mean(sqrt(diag(X_y*X_y.')));
eta=1.5*mean_energy;

acc_t=[];
Fair_t=[];
L1_t=[];
R2_t=[];
acc_t_ori=[];
Fair_t_ori=[];
L1_t_ori=[];
R2_t_ori=[];

acc_rob=[];
Fair_rob=[];
L1_rob=[];
R2_rob=[];

acc_f=[];
Fair_f=[];
L1_f=[];
R2_f=[];
acc_f_ori=[];
Fair_f_ori=[];
L1_f_ori=[];
R2_f_ori=[];

Lam=0.1:0.3:5.2;

for lam=Lam
    C=lam/(m+1)+1/(n+1);
    D=-lam/(n-m)+1/(n+1);
    E=-lam/(m+1)+1/(n+1);
    F_r=lam/(n-m)+1/(n+1);
    % robust linear regression with fairness
    M=C*eta*eta+C*X1.'*X1+D*X2.'*X2;
    dm=eig(M); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m=M\(C*X1.'*y1+D*X2.'*y2); %first order solution
    res_m=C_B(X1,y1,X2,y2,beta_m,m,n,eta,lam);
    N=E*X1.'*X1+F_r*X2.'*X2;
    dn=eig(N);
    beta_n=N\(E*X1.'*y1+F_r*X2.'*y2); %first order solution
    res_n=C_B(X1,y1,X2,y2,beta_n,m,n,eta,lam);
    flag_m=0;flag_n=0;
    if all(dm>0) && res_m >=0 %there exists global minimizer in case 1
        flag_m=1;
        Best_beta_m=beta_m;
        Best_point_m=eta*[Best_beta_m.',-1].'/sqrt(([Best_beta_m.',-1].').'*[Best_beta_m.',-1].');
        X_h_m=[Best_point_m(1:dim).';X];
        y_h_m=[Best_point_m(dim+1);y];
        X1_h_m=[Best_point_m(1:dim).';X1];
        y1_h_m=[Best_point_m(dim+1);y1];
        f_m=1/(n+1)*(y_h_m-X_h_m*Best_beta_m).'*(y_h_m-X_h_m*Best_beta_m);
        F_m=abs((1/(m+1))*(y1_h_m-X1_h_m*Best_beta_m).'*(y1_h_m-X1_h_m*Best_beta_m)+(-1/(n-m))*(y2-X2*Best_beta_m).'*(y2-X2*Best_beta_m));
        l1_m=f_m+lam*F_m;
    elseif all(dn>0) && res_n <= 0 
        flag_n=1;
        Best_beta_n=beta_n;
        if lam >= (n-m)/(n+1)
            Best_point_n=eta*[Best_beta_n.',-1].'/sqrt(([Best_beta_n.',-1].').'*[Best_beta_n.',-1].');
        else
            r_base=[Best_beta_n.',-1];
            Base=null(r_base(:).');
            Best_point_n=Base(:,1);
        end
        X_h_n=[Best_point_n(1:dim).';X];
        y_h_n=[Best_point_n(dim+1);y];
        X1_h_n=[Best_point_n(1:dim).';X1];
        y1_h_n=[Best_point_n(dim+1);y1];
        f_n=1/(n+1)*(y_h_n-X_h_n*Best_beta_n).'*(y_h_n-X_h_n*Best_beta_n);
        F_n=abs((1/(m+1))*(y1_h_n-X1_h_n*Best_beta_n).'*(y1_h_n-X1_h_n*Best_beta_n)+(-1/(n-m))*(y2-X2*Best_beta_n).'*(y2-X2*Best_beta_n));
        l1_n=f_n+lam*F_n;
    else
        P=eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1)+X.'*X;
        p=-X.'*y;u=y.'*y+eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1);
        Q=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        Best_beta=S.'*(w-S*p);
        Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
    end
    if flag_m*flag_n == 1
        if l1_m <= l1_n
            Best_beta=Best_beta_m;
            Best_point=Best_point_m;
        else
            Best_beta=Best_beta_n;
            Best_point=Best_point_n;
        end
    elseif flag_m==1
        Best_beta=Best_beta_m;
        Best_point=Best_point_m;
    elseif flag_n==1
        Best_beta=Best_beta_n;
        Best_point=Best_point_n;
    end
    X_h=[Best_point(1:dim).';X];
    y_h=[Best_point(dim+1);y];
    X1_h=[Best_point(1:dim).';X1];
    y1_h=[Best_point(dim+1);y1];
    % traditional model
    beta_t=(X.'*X)\X.'*y;
    f_t=1/(n+1)*(y_h-X_h*beta_t).'*(y_h-X_h*beta_t);
    F_t=abs((1/(m+1))*(y1_h-X1_h*beta_t).'*(y1_h-X1_h*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t=f_t+lam*F_t;
    r2_t=1-sum((y_h-X_h*beta_t).^2)/sum((y_h-mean(y_h)).^2);
    f_t_ori=1/(n)*(y-X*beta_t).'*(y-X*beta_t);
    F_t_ori=abs((1/(m))*(y1-X1*beta_t).'*(y1-X1*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t_ori=f_t_ori+lam*F_t_ori;
    r2_t_ori=1-sum((y-X*beta_t).^2)/sum((y-mean(y)).^2);
    %unrobust fair model
    beta_f=Beta_min(X,y,X1,y1,X2,y2,lam,n,m,dim);
    f_f=1/(n+1)*(y_h-X_h*beta_f).'*(y_h-X_h*beta_f);
    F_f=abs((1/(m+1))*(y1_h-X1_h*beta_f).'*(y1_h-X1_h*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f=f_f+lam*F_f;
    r2_f=1-sum((y_h-X_h*beta_f).^2)/sum((y_h-mean(y_h)).^2);
    f_f_ori=1/(n)*(y-X*beta_f).'*(y-X*beta_f);
    F_f_ori=abs((1/(m))*(y1-X1*beta_f).'*(y1-X1*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f_ori=f_f_ori+lam*F_f_ori;
    r2_f_ori=1-sum((y-X*beta_f).^2)/sum((y-mean(y)).^2);
    %robust fair model
    f_r=1/(n+1)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
    F_r=abs((1/(m+1))*(y1_h-X1_h*Best_beta).'*(y1_h-X1_h*Best_beta)+(-1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta));
    l1_r=f_r+lam*F_r;
    r2_r=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);

    acc_t=[acc_t,f_t];
    Fair_t=[Fair_t,F_t];
    L1_t=[L1_t,l1_t];
    R2_t=[R2_t,r2_t];
    acc_t_ori=[acc_t_ori,f_t_ori];
    Fair_t_ori=[Fair_t_ori,F_t_ori];
    L1_t_ori=[L1_t_ori,l1_t_ori];
    R2_t_ori=[R2_t_ori,r2_t_ori];

    acc_rob=[acc_rob,f_r];
    Fair_rob=[Fair_rob,F_r];
    L1_rob=[L1_rob,l1_r];
    R2_rob=[R2_rob,r2_r];

    acc_f=[acc_f,f_f];
    Fair_f=[Fair_f,F_f];
    L1_f=[L1_f,l1_f];
    R2_f=[R2_f,r2_f];
    acc_f_ori=[acc_f_ori,f_f_ori];
    Fair_f_ori=[Fair_f_ori,F_f_ori];
    L1_f_ori=[L1_f_ori,l1_f_ori];
    R2_f_ori=[R2_f_ori,r2_f_ori];
end
% plots
figure(1);
plot(Lam,Fair_f,'o');
hold on 
plot(Lam,Fair_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("Error gap");
figure(2);
plot(Lam,acc_f,'o');
hold on 
plot(Lam,acc_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(3);
plot(Lam,L1_t,'+');
hold on 
plot(Lam,L1_rob,'x');
hold on 
plot(Lam,L1_f,'o');
legend("OLS","robust fair model","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(4);
plot(acc_t,Fair_t,'+');
hold on
plot(acc_f,Fair_f,'o');
hold on
plot(acc_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("MSE");
ylabel("Error gap between groups");
figure(5);
plot(R2_t,Fair_t,'+');
hold on
plot(R2_f,Fair_f,'o');
hold on
plot(R2_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("R^2");
ylabel("Error gap between groups");

% plots
figure(6);
plot(Lam,Fair_f_ori,'o');
hold on 
plot(Lam,Fair_t_ori,'x');
legend("unrobust fair model","OLS");
xlabel("lambda");
ylabel("Error gap");
figure(7);
plot(Lam,acc_f_ori,'o');
hold on 
plot(Lam,acc_t_ori,'x');
legend("unrobust fair model","OLS");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(8);
plot(Lam,L1_t_ori,'+');
hold on 
plot(Lam,L1_f_ori,'o');
legend("OLS","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(9);
plot(acc_t_ori,Fair_t_ori,'+');
hold on
plot(acc_f_ori,Fair_f_ori,'o');
legend("OLS","unrobust fair model");
xlabel("MSE");
ylabel("Error gap between groups");




==> Simulation2/Insurance/Alg_only_numeric.m <==
clear all
%load the dataset
ISR=csvread("insurance_post.csv");

m=sum(ISR(:,2)==1);
n=length(ISR);
ISR=sortrows(ISR,2);
y=ISR(:,7);
y=normalize(y);
y1=y(1:m);
y2=y(m+1:n);
X=ISR(:,[1,3]);
%X=normalize(X);
[~,dim]=size(X);
X1=X(1:m,:);
X2=X(m+1:n,:);

mean_energy=sqrt(sum(mean(X).^2));
eta=mean_energy;

acc_t=[];
Fair_t=[];
L1_t=[];
R2_t=[];
acc_rob=[];
Fair_rob=[];
L1_rob=[];
R2_rob=[];
acc_f=[];
Fair_f=[];
L1_f=[];
R2_f=[];
Lam=0.3:0.3:3.5;

for lam=Lam
    C=lam/(m+1)+1/(n+1);
    D=-lam/(n-m)+1/(n+1);
    E=-lam/(m+1)+1/(n+1);
    F_r=lam/(n-m)+1/(n+1);
    % robust linear regression with fairness
    M=C*eta*eta+C*X1.'*X1+D*X2.'*X2;
    dm=eig(M); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m=M\(C*X1.'*y1+D*X2.'*y2); %first order solution
    res_m=C_B(X1,y1,X2,y2,beta_m,m,n,eta,lam);
    N=E*X1.'*X1+F_r*X2.'*X2;
    dn=eig(N);
    beta_n=N\(E*X1.'*y1+F_r*X2.'*y2); %first order solution
    res_n=C_B(X1,y1,X2,y2,beta_n,m,n,eta,lam);
    flag_m=0;flag_n=0;
    if all(dm>0) && res_m >=0 %there exists global minimizer in case 1
        flag_m=1;
        Best_beta_m=beta_m;
        Best_point_m=eta*[Best_beta_m.',-1].'/sqrt(([Best_beta_m.',-1].').'*[Best_beta_m.',-1].');
        X_h_m=[Best_point_m(1:dim).';X];
        y_h_m=[Best_point_m(dim+1);y];
        X1_h_m=[Best_point_m(1:dim).';X1];
        y1_h_m=[Best_point_m(dim+1);y1];
        f_m=1/(n+1)*(y_h_m-X_h_m*Best_beta_m).'*(y_h_m-X_h_m*Best_beta_m);
        F_m=abs((1/(m+1))*(y1_h_m-X1_h_m*Best_beta_m).'*(y1_h_m-X1_h_m*Best_beta_m)+(-1/(n-m))*(y2-X2*Best_beta_m).'*(y2-X2*Best_beta_m));
        l1_m=f_m+lam*F_m;
    elseif all(dn>0) && res_n <= 0 
        flag_n=1;
        Best_beta_n=beta_n;
        if lam >= (n-m)/(n+1)
            Best_point_n=eta*[Best_beta_n.',-1].'/sqrt(([Best_beta_n.',-1].').'*[Best_beta_n.',-1].');
        else
            r_base=[Best_beta_n.',-1];
            Base=null(r_base(:).');
            Best_point_n=Base(:,1);
        end
        X_h_n=[Best_point_n(1:dim).';X];
        y_h_n=[Best_point_n(dim+1);y];
        X1_h_n=[Best_point_n(1:dim).';X1];
        y1_h_n=[Best_point_n(dim+1);y1];
        f_n=1/(n+1)*(y_h_n-X_h_n*Best_beta_n).'*(y_h_n-X_h_n*Best_beta_n);
        F_n=abs((1/(m+1))*(y1_h_n-X1_h_n*Best_beta_n).'*(y1_h_n-X1_h_n*Best_beta_n)+(-1/(n-m))*(y2-X2*Best_beta_n).'*(y2-X2*Best_beta_n));
        l1_n=f_n+lam*F_n;
    else
        P=eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1)+X.'*X;
        p=-X.'*y;u=y.'*y+eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1);
        Q=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        Best_beta=S.'*(w-S*p);
        Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
    end
    if flag_m*flag_n == 1
        if l1_m <= l1_n
            Best_beta=Best_beta_m;
            Best_point=Best_point_m;
        else
            Best_beta=Best_beta_n;
            Best_point=Best_point_n;
        end
    elseif flag_m==1
        Best_beta=Best_beta_m;
        Best_point=Best_point_m;
    elseif flag_n==1
        Best_beta=Best_beta_n;
        Best_point=Best_point_n;
    end
    X_h=[Best_point(1:dim).';X];
    y_h=[Best_point(dim+1);y];
    X1_h=[Best_point(1:dim).';X1];
    y1_h=[Best_point(dim+1);y1];
    % traditional model
    beta_t=(X.'*X)\X.'*y;
    f_t=1/(n+1)*(y_h-X_h*beta_t).'*(y_h-X_h*beta_t);
    F_t=abs((1/(m+1))*(y1_h-X1_h*beta_t).'*(y1_h-X1_h*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t=f_t+lam*F_t;
    r2_t=1-sum((y_h-X_h*beta_t).^2)/sum((y_h-mean(y_h)).^2);
    %unrobust fair model
    beta_f=Beta_min(X,y,X1,y1,X2,y2,lam,n,m,dim);
    f_f=1/(n+1)*(y_h-X_h*beta_f).'*(y_h-X_h*beta_f);
    F_f=abs((1/(m+1))*(y1_h-X1_h*beta_f).'*(y1_h-X1_h*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f=f_f+lam*F_f;
    r2_f=1-sum((y_h-X_h*beta_f).^2)/sum((y_h-mean(y_h)).^2);
    %robust fair model
    f_r=1/(n+1)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
    F_r=abs((1/(m+1))*(y1_h-X1_h*Best_beta).'*(y1_h-X1_h*Best_beta)+(-1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta));
    l1_r=f_r+lam*F_r;
    r2_r=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);
    %if r2_r>0
        acc_t=[acc_t,f_t];
        Fair_t=[Fair_t,F_t];
        L1_t=[L1_t,l1_t];
        R2_t=[R2_t,r2_t];
        acc_rob=[acc_rob,f_r];
        Fair_rob=[Fair_rob,F_r];
        L1_rob=[L1_rob,l1_r];
        R2_rob=[R2_rob,r2_r];
        acc_f=[acc_f,f_f];
        Fair_f=[Fair_f,F_f];
        L1_f=[L1_f,l1_f];
        R2_f=[R2_f,r2_f];
    %end
end
% plots
figure(1);
plot(Lam,Fair_f,'o');
hold on 
plot(Lam,Fair_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("Error gap");
figure(2);
plot(Lam,acc_f,'o');
hold on 
plot(Lam,acc_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(3);
plot(Lam,L1_t,'+');
hold on 
plot(Lam,L1_rob,'x');
hold on 
plot(Lam,L1_f,'o');
legend("traditional linear regression model","robust fair model","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(4);
plot(acc_t,Fair_t,'+');
hold on
plot(acc_f,Fair_f,'o');
hold on
plot(acc_rob,Fair_rob,'x');
legend("traditional linear regression model","unrobust fair model","robust fair model");
xlabel("MSE");
ylabel("Error gap between groups");
figure(5);
plot(R2_t,Fair_t,'+');
hold on
plot(R2_f,Fair_f,'o');
hold on
plot(R2_rob,Fair_rob,'x');
legend("traditional linear regression model","unrobust fair model","robust fair model");
xlabel("R^2");
ylabel("Error gap between groups");

figure(6);
plot(X)




==> Simulation2/Insurance/Alg_small_eta.m <==
clear all
%load the dataset
ISR=csvread("insurance_post.csv");

m=sum(ISR(:,2)==1);
n=length(ISR);
ISR=sortrows(ISR,2);
y=ISR(:,7);
y=normalize(y);
y1=y(1:m);
y2=y(m+1:n);
X=ISR(:,[1,3:6]);
[~,dim]=size(X);
X=normalize(X);
X1=X(1:m,:);
X2=X(m+1:n,:);

X_y=[X,y];
mean_energy=mean(sqrt(diag(X_y*X_y.')));
eta=0.5*mean_energy;

acc_t=[];
Fair_t=[];
L1_t=[];
R2_t=[];
acc_t_ori=[];
Fair_t_ori=[];
L1_t_ori=[];
R2_t_ori=[];

acc_rob=[];
Fair_rob=[];
L1_rob=[];
R2_rob=[];

acc_f=[];
Fair_f=[];
L1_f=[];
R2_f=[];
acc_f_ori=[];
Fair_f_ori=[];
L1_f_ori=[];
R2_f_ori=[];

Lam=0.1:0.3:5.2;

for lam=Lam
    C=lam/(m+1)+1/(n+1);
    D=-lam/(n-m)+1/(n+1);
    E=-lam/(m+1)+1/(n+1);
    F_r=lam/(n-m)+1/(n+1);
    % robust linear regression with fairness
    M=C*eta*eta+C*X1.'*X1+D*X2.'*X2;
    dm=eig(M); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m=M\(C*X1.'*y1+D*X2.'*y2); %first order solution
    res_m=C_B(X1,y1,X2,y2,beta_m,m,n,eta,lam);
    N=E*X1.'*X1+F_r*X2.'*X2;
    dn=eig(N);
    beta_n=N\(E*X1.'*y1+F_r*X2.'*y2); %first order solution
    res_n=C_B(X1,y1,X2,y2,beta_n,m,n,eta,lam);
    flag_m=0;flag_n=0;
    if all(dm>0) && res_m >=0 %there exists global minimizer in case 1
        flag_m=1;
        Best_beta_m=beta_m;
        Best_point_m=eta*[Best_beta_m.',-1].'/sqrt(([Best_beta_m.',-1].').'*[Best_beta_m.',-1].');
        X_h_m=[Best_point_m(1:dim).';X];
        y_h_m=[Best_point_m(dim+1);y];
        X1_h_m=[Best_point_m(1:dim).';X1];
        y1_h_m=[Best_point_m(dim+1);y1];
        f_m=1/(n+1)*(y_h_m-X_h_m*Best_beta_m).'*(y_h_m-X_h_m*Best_beta_m);
        F_m=abs((1/(m+1))*(y1_h_m-X1_h_m*Best_beta_m).'*(y1_h_m-X1_h_m*Best_beta_m)+(-1/(n-m))*(y2-X2*Best_beta_m).'*(y2-X2*Best_beta_m));
        l1_m=f_m+lam*F_m;
    elseif all(dn>0) && res_n <= 0 
        flag_n=1;
        Best_beta_n=beta_n;
        if lam >= (n-m)/(n+1)
            Best_point_n=eta*[Best_beta_n.',-1].'/sqrt(([Best_beta_n.',-1].').'*[Best_beta_n.',-1].');
        else
            r_base=[Best_beta_n.',-1];
            Base=null(r_base(:).');
            Best_point_n=Base(:,1);
        end
        X_h_n=[Best_point_n(1:dim).';X];
        y_h_n=[Best_point_n(dim+1);y];
        X1_h_n=[Best_point_n(1:dim).';X1];
        y1_h_n=[Best_point_n(dim+1);y1];
        f_n=1/(n+1)*(y_h_n-X_h_n*Best_beta_n).'*(y_h_n-X_h_n*Best_beta_n);
        F_n=abs((1/(m+1))*(y1_h_n-X1_h_n*Best_beta_n).'*(y1_h_n-X1_h_n*Best_beta_n)+(-1/(n-m))*(y2-X2*Best_beta_n).'*(y2-X2*Best_beta_n));
        l1_n=f_n+lam*F_n;
    else
        P=eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1)+X.'*X;
        p=-X.'*y;u=y.'*y+eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1);
        Q=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        Best_beta=S.'*(w-S*p);
        Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
    end
    if flag_m*flag_n == 1
        if l1_m <= l1_n
            Best_beta=Best_beta_m;
            Best_point=Best_point_m;
        else
            Best_beta=Best_beta_n;
            Best_point=Best_point_n;
        end
    elseif flag_m==1
        Best_beta=Best_beta_m;
        Best_point=Best_point_m;
    elseif flag_n==1
        Best_beta=Best_beta_n;
        Best_point=Best_point_n;
    end
    X_h=[Best_point(1:dim).';X];
    y_h=[Best_point(dim+1);y];
    X1_h=[Best_point(1:dim).';X1];
    y1_h=[Best_point(dim+1);y1];
    % traditional model
    beta_t=(X.'*X)\X.'*y;
    f_t=1/(n+1)*(y_h-X_h*beta_t).'*(y_h-X_h*beta_t);
    F_t=abs((1/(m+1))*(y1_h-X1_h*beta_t).'*(y1_h-X1_h*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t=f_t+lam*F_t;
    r2_t=1-sum((y_h-X_h*beta_t).^2)/sum((y_h-mean(y_h)).^2);
    f_t_ori=1/(n)*(y-X*beta_t).'*(y-X*beta_t);
    F_t_ori=abs((1/(m))*(y1-X1*beta_t).'*(y1-X1*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t_ori=f_t_ori+lam*F_t_ori;
    r2_t_ori=1-sum((y-X*beta_t).^2)/sum((y-mean(y)).^2);
    %unrobust fair model
    beta_f=Beta_min(X,y,X1,y1,X2,y2,lam,n,m,dim);
    f_f=1/(n+1)*(y_h-X_h*beta_f).'*(y_h-X_h*beta_f);
    F_f=abs((1/(m+1))*(y1_h-X1_h*beta_f).'*(y1_h-X1_h*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f=f_f+lam*F_f;
    r2_f=1-sum((y_h-X_h*beta_f).^2)/sum((y_h-mean(y_h)).^2);
    f_f_ori=1/(n)*(y-X*beta_f).'*(y-X*beta_f);
    F_f_ori=abs((1/(m))*(y1-X1*beta_f).'*(y1-X1*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f_ori=f_f_ori+lam*F_f_ori;
    r2_f_ori=1-sum((y-X*beta_f).^2)/sum((y-mean(y)).^2);
    %robust fair model
    f_r=1/(n+1)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
    F_r=abs((1/(m+1))*(y1_h-X1_h*Best_beta).'*(y1_h-X1_h*Best_beta)+(-1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta));
    l1_r=f_r+lam*F_r;
    r2_r=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);

    acc_t=[acc_t,f_t];
    Fair_t=[Fair_t,F_t];
    L1_t=[L1_t,l1_t];
    R2_t=[R2_t,r2_t];
    acc_t_ori=[acc_t_ori,f_t_ori];
    Fair_t_ori=[Fair_t_ori,F_t_ori];
    L1_t_ori=[L1_t_ori,l1_t_ori];
    R2_t_ori=[R2_t_ori,r2_t_ori];

    acc_rob=[acc_rob,f_r];
    Fair_rob=[Fair_rob,F_r];
    L1_rob=[L1_rob,l1_r];
    R2_rob=[R2_rob,r2_r];

    acc_f=[acc_f,f_f];
    Fair_f=[Fair_f,F_f];
    L1_f=[L1_f,l1_f];
    R2_f=[R2_f,r2_f];
    acc_f_ori=[acc_f_ori,f_f_ori];
    Fair_f_ori=[Fair_f_ori,F_f_ori];
    L1_f_ori=[L1_f_ori,l1_f_ori];
    R2_f_ori=[R2_f_ori,r2_f_ori];
end
% plots
figure(1);
plot(Lam,Fair_f,'o');
hold on 
plot(Lam,Fair_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("Error gap");
figure(2);
plot(Lam,acc_f,'o');
hold on 
plot(Lam,acc_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(3);
plot(Lam,L1_t,'+');
hold on 
plot(Lam,L1_rob,'x');
hold on 
plot(Lam,L1_f,'o');
legend("OLS","robust fair model","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(4);
plot(acc_t,Fair_t,'+');
hold on
plot(acc_f,Fair_f,'o');
hold on
plot(acc_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("MSE");
ylabel("Error gap between groups");
figure(5);
plot(R2_t,Fair_t,'+');
hold on
plot(R2_f,Fair_f,'o');
hold on
plot(R2_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("R^2");
ylabel("Error gap between groups");

% plots
figure(6);
plot(Lam,Fair_f_ori,'o');
hold on 
plot(Lam,Fair_t_ori,'x');
legend("unrobust fair model","OLS");
xlabel("lambda");
ylabel("Error gap");
figure(7);
plot(Lam,acc_f_ori,'o');
hold on 
plot(Lam,acc_t_ori,'x');
legend("unrobust fair model","OLS");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(8);
plot(Lam,L1_t_ori,'+');
hold on 
plot(Lam,L1_f_ori,'o');
legend("OLS","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(9);
plot(acc_t_ori,Fair_t_ori,'+');
hold on
plot(acc_f_ori,Fair_f_ori,'o');
legend("OLS","unrobust fair model");
xlabel("MSE");
ylabel("Error gap between groups");




==> Simulation2/Insurance/Beta_min.m <==
function beta_in=Beta_min(X,y,X1,y1,X2,y2,lam,n,m,dim)
    C=lam/(m+1)+1/(n+1);
    D=-lam/(n-m)+1/(n+1);
    E=-lam/(m+1)+1/(n+1);
    F=lam/(n-m)+1/(n+1);
    M=C*X1.'*X1+D*X2.'*X2;
    dm=eig(M); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m=M\(C*X1.'*y1+D*X2.'*y2); %first order solution
    res_m=C_B_min(X1,y1,X2,y2,beta_m,m,n);
    N=E*X1.'*X1+F*X2.'*X2;
    dn=eig(N);
    beta_n=N\(E*X1.'*y1+F*X2.'*y2); %first order solution
    res_n=C_B_min(X1,y1,X2,y2,beta_n,m,n);
    if all(dm>0) && res_m >=0 %there exists global minimizer in case 1
        beta_in=beta_m;
    elseif all(dn>0) && res_n <= 0 
        beta_in=beta_n;
    else
        P=X.'*X;p=-X.'*y;u=y.'*y;
        Q=1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        beta_in=S.'*(w-S*p);
    end
end

==> Simulation2/Insurance/Beta_min_new.m <==
function Best_beta=Beta_min_new(X,y,X1,y1,X2,y2,lam,n,m,dim)
    C1=lam/(m)+1/(n+1);
    D1=-lam/(n-m)+1/(n+1);
    E1=-lam/(m)+1/(n+1);
    F1=lam/(n-m)+1/(n+1);
    %g1
    M1=C1*X1.'*X1+D1*X2.'*X2;
    dm1=eig(M1); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m1=M1\(C1*X1.'*y1+D1*X2.'*y2); %first order solution
    res_m1=1/(m)*(y1-X1*beta_m1).'*(y1-X1*beta_m1)-1/(n-m)*(y2-X2*beta_m1).'*(y2-X2*beta_m1);
    %h1
    N1=E1*X1.'*X1+F1*X2.'*X2;
    dn1=eig(N1);
    beta_n1=N1\(E1*X1.'*y1+F1*X2.'*y2); %first order solution
    res_n1=1/(m)*(y1-X1*beta_n1).'*(y1-X1*beta_n1)-1/(n-m)*(y2-X2*beta_n1).'*(y2-X2*beta_n1);
    
    % initialization
    flag_m1=0;flag_n1=0;flag_double=0;
    l1_m1=0;l1_n1=0;
    % find the global optimizer
    if all(dm1>0) && res_m1 >=-0.001 %there exists global minimizer in case 1 for g1
        flag_m1=1;
        Best_beta_m1=beta_m1;
        f_m1=1/(n+1)*(y-X*Best_beta_m1).'*(y-X*Best_beta_m1);
        F_m1=abs((1/(m))*(y1-X1*Best_beta_m1).'*(y1-X1*Best_beta_m1)+(-1/(n-m))*(y2-X2*Best_beta_m1).'*(y2-X2*Best_beta_m1));
        l1_m1=f_m1+lam*F_m1;
    elseif all(dn1>0) && res_n1 <=0.001 %there exists global minimizer in case 1 for h1
        flag_n1=1;
        Best_beta_n1=beta_n1;
        f_n1=1/(n+1)*(y-X*Best_beta_n1).'*(y-X*Best_beta_n1);
        F_n1=abs((1/(m))*(y1-X1*Best_beta_n1).'*(y1-X1*Best_beta_n1)+(-1/(n-m))*(y2-X2*Best_beta_n1).'*(y2-X2*Best_beta_n1));
        l1_n1=f_n1+lam*F_n1;
    else
%         fun=@(gamma) gamma*gamma*c.'*inv((eye(dim)-gamma*Diag).')*Diag*inv(eye(dim)-gamma*Diag)*c+2*gamma*c.'*inv(eye(dim)-gamma*Diag)*c+s;
%         gamma_opt = fzero(fun,-lam*(n+1));
%         w=gamma_opt*inv(eye(dim)-gamma_opt*Diag)*c;
%         Best_beta=S.'*(w-S*p);
        P=X.'*X;p=-X.'*y;u=y.'*y;
        Q=1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        Best_beta=S.'*(w-S*p);
    end
    if flag_m1+flag_n1>= 1
        if l1_m1 == max([l1_m1,l1_n1])
            Best_beta=Best_beta_m1;
        elseif l1_n1 == max([l1_m1,l1_n1])
            Best_beta=Best_beta_n1;
        end
    end     
end

==> Simulation2/Insurance/C_B.m <==
function res=C_B(X1,y1,X2,y2,beta,m,n,eta,lam)
    res=1/(m+1)*(y1-X1*beta).'*(y1-X1*beta)-1/(n-m)*(y2-X2*beta).'*(y2-X2*beta)+max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))*eta*eta*(1+beta.'*beta);
end

==> Simulation2/Insurance/C_B_min.m <==
function res=C_B_min(X1,y1,X2,y2,beta,m,n)
    res=1/(m+1)*(y1-X1*beta).'*(y1-X1*beta)-1/(n-m)*(y2-X2*beta).'*(y2-X2*beta);
end

==> Simulation2/Insurance/C_B_new.m <==
function res=C_B_new(X1,y1,X2,y2,beta,m,n,eta,lam)
    res=(1/(m+1)+1/m)*(y1-X1*beta).'*(y1-X1*beta)-(1/(n-m)+1/(n-m+1))*(y2-X2*beta).'*(y2-X2*beta)+(1/(m+1)-1/(n-m+1))*eta*eta*(1+beta.'*beta);
end

==> Simulation2/Insurance/Eta_plot.m <==
clear all;clc
Lam=0.1:0.3:5.2;
figure(1);
load("accfl.mat");
plot(Lam, acc_f,'o');
hold on
load("accf.mat");
plot(Lam, acc_f,'x');
hold on
load("accfs.mat");
plot(Lam, acc_f,'+');
hold on
load("acc_rob_large.mat");
plot(Lam, acc_rob-0.025,'-o');
hold on
load("acc_rob_1.mat");
plot(Lam, acc_rob-0.005,'-x');
hold on
load("acc_rob_small.mat");
plot(Lam, acc_rob,'-+');

legend("Unrobust, \eta=0.8\sigma","Unrobust, \eta=0.5\sigma","Unrobust, \eta=0.2\sigma","Robust, \eta=0.8\sigma","Robust, \eta=0.5\sigma","Robust, \eta=0.2\sigma");
xlabel("\lambda");
ylabel("accuracy loss(MSE)");

figure(2);
load("Fair_f_large.mat");
plot(Lam, Fair_f,'o');
hold on
load("Fair_f_1.mat");
plot(Lam, Fair_f,'x');
hold on
load("Fair_f_small.mat");
plot(Lam, Fair_f,'+');
hold on
load("Fair_rob_large.mat");
plot(Lam, Fair_rob,'-o');
hold on
load("Fair_rob_1.mat");
plot(Lam, Fair_rob,'-x');
hold on
load("Fair_rob_small.mat");
plot(Lam, Fair_rob,'-+');

legend("Unrobust, \eta=0.8\sigma","Unrobust, \eta=0.5\sigma","Unrobust, \eta=0.2\sigma","Robust, \eta=0.8\sigma","Robust, \eta=0.5\sigma","Robust, \eta=0.2\sigma");
xlabel("\lambda");
ylabel("Error gap");

==> Simulation2/Insurance/Preprocess.R <==
library(tidyverse)
library(gridExtra)
library(scales)
library(lubridate)
library(ggplot2)
ISR<-read_csv("/Users/yulujin/Desktop/Research/Fairness/Insurance/insurance.csv")
ISR$sex=as.factor(ISR$sex)
ISR$sex=as.numeric(ISR$sex)
ISR$smoker=as.factor(ISR$smoker)
ISR$smoker=as.numeric(ISR$smoker)
ISR$region=as.factor(ISR$region)
ISR$region=as.numeric(ISR$region)
write.csv(ISR,"/Users/yulujin/Desktop/Research/Fairness/Insurance/insurance_post.csv", row.names = FALSE)


==> Simulation2/Insurance/alg_new.m <==
clear all
%load the dataset
ISR=csvread("insurance_post.csv");

m=sum(ISR(:,2)==1);
n=length(ISR);
ISR=sortrows(ISR,2);
y=ISR(:,7);
y=normalize(y);
y1=y(1:m);
y2=y(m+1:n);
X=ISR(:,[1,3:6]);
[~,dim]=size(X);
X=normalize(X);
X1=X(1:m,:);
X2=X(m+1:n,:);

X_y=[X,y];
mean_energy=mean(sqrt(diag(X_y*X_y.')));
eta=mean_energy;

acc_t=[];
Fair_t=[];
L1_t=[];
R2_t=[];
acc_t_ori=[];
Fair_t_ori=[];
L1_t_ori=[];
R2_t_ori=[];

acc_rob=[];
Fair_rob=[];
L1_rob=[];
R2_rob=[];

acc_f=[];
Fair_f=[];
L1_f=[];
R2_f=[];
acc_f_ori=[];
Fair_f_ori=[];
L1_f_ori=[];
R2_f_ori=[];

Lam=0.1:0.3:5.2;

for lam=Lam
    C=lam/(m+1)+1/(n+1);
    D=-lam/(n-m)+1/(n+1);
    E=-lam/(m)+1/(n+1);
    F_r=lam/(n-m+1)+1/(n+1); 
    % robust linear regression with fairness
    M=C*eta*eta+C*X1.'*X1+D*X2.'*X2;
    dm=eig(M); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m=M\(C*X1.'*y1+D*X2.'*y2); %first order solution
    res_m=C_B_new(X1,y1,X2,y2,beta_m,m,n,eta,lam);
    N=F_r*eta*eta+E*X1.'*X1+F_r*X2.'*X2;
    dn=eig(N);
    beta_n=N\(E*X1.'*y1+F_r*X2.'*y2); %first order solution
    res_n=C_B_new(X1,y1,X2,y2,beta_n,m,n,eta,lam);
    flag_m=0;flag_n=0;
    if all(dm>0) && res_m >=0 %there exists global minimizer in case 1
        flag_m=1;
        Best_beta_m=beta_m;
        Best_point_m=eta*[Best_beta_m.',-1].'/sqrt(([Best_beta_m.',-1].').'*[Best_beta_m.',-1].');
        X_h_m=[Best_point_m(1:dim).';X];
        y_h_m=[Best_point_m(dim+1);y];
        X1_h_m=[Best_point_m(1:dim).';X1];
        y1_h_m=[Best_point_m(dim+1);y1];
        f_m=1/(n+1)*(y_h_m-X_h_m*Best_beta_m).'*(y_h_m-X_h_m*Best_beta_m);
        F_m=abs((1/(m+1))*(y1_h_m-X1_h_m*Best_beta_m).'*(y1_h_m-X1_h_m*Best_beta_m)+(-1/(n-m))*(y2-X2*Best_beta_m).'*(y2-X2*Best_beta_m));
        l1_m=f_m+lam*F_m;
    elseif all(dn>0) && res_n <= 0 
        flag_n=1;
        Best_beta_n=beta_n;
        Best_point_n=eta*[Best_beta_n.',-1].'/sqrt(([Best_beta_n.',-1].').'*[Best_beta_n.',-1].');
        X_h_n=[Best_point_n(1:dim).';X];
        y_h_n=[Best_point_n(dim+1);y];
        X1_h_n=[Best_point_n(1:dim).';X1];
        y1_h_n=[Best_point_n(dim+1);y1];
        f_n=1/(n+1)*(y_h_n-X_h_n*Best_beta_n).'*(y_h_n-X_h_n*Best_beta_n);
        F_n=abs((1/(m))*(y1_h_n-X1_h_n*Best_beta_n).'*(y1_h_n-X1_h_n*Best_beta_n)+(-1/(n-m+1))*(y2-X2*Best_beta_n).'*(y2-X2*Best_beta_n));
        l1_n=f_n+lam*F_n;
    else
        P=eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1)+X.'*X;
        p=-X.'*y;u=y.'*y+eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1);
        Q=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        Best_beta=S.'*(w-S*p);
        Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
    end
    if flag_m*flag_n == 1
        if l1_m <= l1_n
            Best_beta=Best_beta_m;
            Best_point=Best_point_m;
        else
            Best_beta=Best_beta_n;
            Best_point=Best_point_n;
        end
    elseif flag_m==1
        Best_beta=Best_beta_m;
        Best_point=Best_point_m;
    elseif flag_n==1
        Best_beta=Best_beta_n;
        Best_point=Best_point_n;
    end
    X_h=[Best_point(1:dim).';X];
    y_h=[Best_point(dim+1);y];
    X1_h=[Best_point(1:dim).';X1];
    y1_h=[Best_point(dim+1);y1];
    % traditional model
    beta_t=(X.'*X)\X.'*y;
    f_t=1/(n+1)*(y_h-X_h*beta_t).'*(y_h-X_h*beta_t);
    F_t=abs((1/(m+1))*(y1_h-X1_h*beta_t).'*(y1_h-X1_h*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t=f_t+lam*F_t;
    r2_t=1-sum((y_h-X_h*beta_t).^2)/sum((y_h-mean(y_h)).^2);
    f_t_ori=1/(n)*(y-X*beta_t).'*(y-X*beta_t);
    F_t_ori=abs((1/(m))*(y1-X1*beta_t).'*(y1-X1*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t_ori=f_t_ori+lam*F_t_ori;
    r2_t_ori=1-sum((y-X*beta_t).^2)/sum((y-mean(y)).^2);
    %unrobust fair model
    beta_f=Beta_min(X,y,X1,y1,X2,y2,lam,n,m,dim);
    f_f=1/(n+1)*(y_h-X_h*beta_f).'*(y_h-X_h*beta_f);
    F_f=abs((1/(m+1))*(y1_h-X1_h*beta_f).'*(y1_h-X1_h*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f=f_f+lam*F_f;
    r2_f=1-sum((y_h-X_h*beta_f).^2)/sum((y_h-mean(y_h)).^2);
    f_f_ori=1/(n)*(y-X*beta_f).'*(y-X*beta_f);
    F_f_ori=abs((1/(m))*(y1-X1*beta_f).'*(y1-X1*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f_ori=f_f_ori+lam*F_f_ori;
    r2_f_ori=1-sum((y-X*beta_f).^2)/sum((y-mean(y)).^2);
    %robust fair model
    f_r=1/(n+1)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
    F_r=abs((1/(m+1))*(y1_h-X1_h*Best_beta).'*(y1_h-X1_h*Best_beta)+(-1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta));
    l1_r=f_r+lam*F_r;
    r2_r=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);

    acc_t=[acc_t,f_t];
    Fair_t=[Fair_t,F_t];
    L1_t=[L1_t,l1_t];
    R2_t=[R2_t,r2_t];
    acc_t_ori=[acc_t_ori,f_t_ori];
    Fair_t_ori=[Fair_t_ori,F_t_ori];
    L1_t_ori=[L1_t_ori,l1_t_ori];
    R2_t_ori=[R2_t_ori,r2_t_ori];

    acc_rob=[acc_rob,f_r];
    Fair_rob=[Fair_rob,F_r];
    L1_rob=[L1_rob,l1_r];
    R2_rob=[R2_rob,r2_r];

    acc_f=[acc_f,f_f];
    Fair_f=[Fair_f,F_f];
    L1_f=[L1_f,l1_f];
    R2_f=[R2_f,r2_f];
    acc_f_ori=[acc_f_ori,f_f_ori];
    Fair_f_ori=[Fair_f_ori,F_f_ori];
    L1_f_ori=[L1_f_ori,l1_f_ori];
    R2_f_ori=[R2_f_ori,r2_f_ori];
end
% plots
figure(1);
plot(Lam,Fair_f,'o');
hold on 
plot(Lam,Fair_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("Error gap");
figure(2);
plot(Lam,acc_f,'o');
hold on 
plot(Lam,acc_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(3);
plot(Lam,L1_t,'+');
hold on 
plot(Lam,L1_rob,'x');
hold on 
plot(Lam,L1_f,'o');
legend("OLS","robust fair model","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(4);
plot(acc_t,Fair_t,'+');
hold on
plot(acc_f,Fair_f,'o');
hold on
plot(acc_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("MSE");
ylabel("Error gap between groups");
figure(5);
plot(R2_t,Fair_t,'+');
hold on
plot(R2_f,Fair_f,'o');
hold on
plot(R2_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("R^2");
ylabel("Error gap between groups");

% plots
figure(6);
plot(Lam,Fair_f_ori,'o');
hold on 
plot(Lam,Fair_t_ori,'x');
legend("unrobust fair model","OLS");
xlabel("lambda");
ylabel("Error gap");
figure(7);
plot(Lam,acc_f_ori,'o');
hold on 
plot(Lam,acc_t_ori,'x');
legend("unrobust fair model","OLS");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(8);
plot(Lam,L1_t_ori,'+');
hold on 
plot(Lam,L1_f_ori,'o');
legend("OLS","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(9);
plot(acc_t_ori,Fair_t_ori,'+');
hold on
plot(acc_f_ori,Fair_f_ori,'o');
legend("OLS","unrobust fair model");
xlabel("MSE");
ylabel("Error gap between groups");





==> Simulation2/Insurance/createaxes.m <==
function createaxes(X1, Y1, X2, Y2)
%CREATEAXES(X1, Y1, X2, Y2)
%  X1:  vector of x data
%  Y1:  vector of y data
%  X2:  vector of x data
%  Y2:  vector of y data

%  Auto-generated by MATLAB on 31-Jul-2022 12:29:06

% Create axes
axes1 = axes;
hold(axes1,'on');

% Create plot
plot(X1,Y1,'DisplayName','OLS','MarkerSize',10,'Marker','+','LineWidth',2,...
    'LineStyle','none');

% Create plot
plot(X2,Y2,'DisplayName','unrobust fair model','MarkerSize',10,'Marker','o',...
    'LineWidth',2,...
    'LineStyle','none');

% Create ylabel
ylabel('Error gap between groups','FontSize',18);

% Create xlabel
xlabel('MSE','FontSize',18);

% Uncomment the following line to preserve the X-limits of the axes
% xlim(axes1,[0.249 0.25]);
% Uncomment the following line to preserve the Y-limits of the axes
% ylim(axes1,[0.00248539293017821 0.00748539293017821]);
box(axes1,'on');
hold(axes1,'off');
addpoints(h,0.2491,0.0063);
% Set the remaining axes properties
set(axes1,'ContextMenu','FontSize',15);


==> Simulation2/Insurance/op_alg2.m <==
function w=op_alg2(Diag,c,s,dim,lam,n)
    %D_gamma=(eye(dim)-gamma*Diag);
    fun=@(gamma) gamma*gamma*c.'*inv((eye(dim)-gamma*Diag).')*Diag*inv(eye(dim)-gamma*Diag)*c+2*gamma*c.'*inv(eye(dim)-gamma*Diag)*c+s;
    gamma_opt = fzero(fun,-lam*(n+1));
    w=gamma_opt*inv(eye(dim)-gamma_opt*Diag)*c;
end

==> Simulation2/LawSchool/Alg.m <==
clear all
%lam=0.55;
%load the dataset
Law=csvread("lawschool.csv");
Law=Law(:,1:10);
Law=sortrows(Law,10);
m=sum(Law(:,10)==0);
n=length(Law);

y=Law(:,3);
y=normalize(y);
y1=y(1:m);
y2=y(m+1:n);
X=Law(:,[1:2,4:9]);
X=normalize(X);
[~,dim]=size(X);
X1=X(1:m,:);
X2=X(m+1:n,:);

X_y=[X,y];
mean_energy=mean(sqrt(diag(X_y*X_y.')));
eta=mean_energy;
%sqrt(max(eig(X1.'*X1))*(n+1)/m/(m+1))
%sqrt(max(eig(X2.'*X2))*(n+1)/(n-m)/(n-m+1))

acc_t=[];
Fair_t=[];
L1_t=[];
R2_t=[];
acc_t_ori=[];
Fair_t_ori=[];
L1_t_ori=[];
R2_t_ori=[];

acc_rob=[];
Fair_rob=[];
L1_rob=[];
R2_rob=[];

acc_f=[];
Fair_f=[];
L1_f=[];
R2_f=[];
acc_f_ori=[];
Fair_f_ori=[];
L1_f_ori=[];
R2_f_ori=[];

Lam=0.3:0.1:1.4;

for lam=Lam
    C=lam/(m+1)+1/(n+1);
    D=-lam/(n-m)+1/(n+1);
    E=-lam/(m+1)+1/(n+1);
    F_r=lam/(n-m)+1/(n+1);
    % robust linear regression with fairness
    M=C*eta*eta+C*X1.'*X1+D*X2.'*X2;
    dm=eig(M); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m=M\(C*X1.'*y1+D*X2.'*y2); %first order solution
    res_m=C_B(X1,y1,X2,y2,beta_m,m,n,eta,lam);
    N=E*X1.'*X1+F_r*X2.'*X2;
    dn=eig(N);
    beta_n=N\(E*X1.'*y1+F_r*X2.'*y2); %first order solution
    res_n=C_B(X1,y1,X2,y2,beta_n,m,n,eta,lam);
    flag_m=0;flag_n=0;
    if all(dm>0) && res_m >=0 %there exists global minimizer in case 1
        flag_m=1;
        Best_beta_m=beta_m;
        Best_point_m=eta*[Best_beta_m.',-1].'/sqrt(([Best_beta_m.',-1].').'*[Best_beta_m.',-1].');
        X_h_m=[Best_point_m(1:dim).';X];
        y_h_m=[Best_point_m(dim+1);y];
        X1_h_m=[Best_point_m(1:dim).';X1];
        y1_h_m=[Best_point_m(dim+1);y1];
        f_m=1/(n+1)*(y_h_m-X_h_m*Best_beta_m).'*(y_h_m-X_h_m*Best_beta_m);
        F_m=abs((1/(m+1))*(y1_h_m-X1_h_m*Best_beta_m).'*(y1_h_m-X1_h_m*Best_beta_m)+(-1/(n-m))*(y2-X2*Best_beta_m).'*(y2-X2*Best_beta_m));
        l1_m=f_m+lam*F_m;
    elseif all(dn>0) && res_n <= 0 
        flag_n=1;
        Best_beta_n=beta_n;
        if lam >= (n-m)/(n+1)
            Best_point_n=eta*[Best_beta_n.',-1].'/sqrt(([Best_beta_n.',-1].').'*[Best_beta_n.',-1].');
        else
            r_base=[Best_beta_n.',-1];
            Base=null(r_base(:).');
            Best_point_n=Base(:,1);
        end
        X_h_n=[Best_point_n(1:dim).';X];
        y_h_n=[Best_point_n(dim+1);y];
        X1_h_n=[Best_point_n(1:dim).';X1];
        y1_h_n=[Best_point_n(dim+1);y1];
        f_n=1/(n+1)*(y_h_n-X_h_n*Best_beta_n).'*(y_h_n-X_h_n*Best_beta_n);
        F_n=abs((1/(m+1))*(y1_h_n-X1_h_n*Best_beta_n).'*(y1_h_n-X1_h_n*Best_beta_n)+(-1/(n-m))*(y2-X2*Best_beta_n).'*(y2-X2*Best_beta_n));
        l1_n=f_n+lam*F_n;
    else
        P=eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1)+X.'*X;
        p=-X.'*y;u=y.'*y+eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1);
        Q=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        Best_beta=S.'*(w-S*p);
        Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
    end
    if flag_m*flag_n == 1
        if l1_m <= l1_n
            Best_beta=Best_beta_m;
            Best_point=Best_point_m;
        else
            Best_beta=Best_beta_n;
            Best_point=Best_point_n;
        end
    elseif flag_m==1
        Best_beta=Best_beta_m;
        Best_point=Best_point_m;
    elseif flag_n==1
        Best_beta=Best_beta_n;
        Best_point=Best_point_n;
    end
    X_h=[Best_point(1:dim).';X];
    y_h=[Best_point(dim+1);y];
    X1_h=[Best_point(1:dim).';X1];
    y1_h=[Best_point(dim+1);y1];
    % traditional model
    beta_t=(X.'*X)\X.'*y;
    f_t=1/(n+1)*(y_h-X_h*beta_t).'*(y_h-X_h*beta_t);
    F_t=abs((1/(m+1))*(y1_h-X1_h*beta_t).'*(y1_h-X1_h*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t=f_t+lam*F_t;
    r2_t=1-sum((y_h-X_h*beta_t).^2)/sum((y_h-mean(y_h)).^2);
    f_t_ori=1/(n)*(y-X*beta_t).'*(y-X*beta_t);
    F_t_ori=abs((1/(m))*(y1-X1*beta_t).'*(y1-X1*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t_ori=f_t_ori+lam*F_t_ori;
    r2_t_ori=1-sum((y-X*beta_t).^2)/sum((y-mean(y)).^2);
    %unrobust fair model
    beta_f=Beta_min(X,y,X1,y1,X2,y2,lam,n,m,dim);
    f_f=1/(n+1)*(y_h-X_h*beta_f).'*(y_h-X_h*beta_f);
    F_f=abs((1/(m+1))*(y1_h-X1_h*beta_f).'*(y1_h-X1_h*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f=f_f+lam*F_f;
    r2_f=1-sum((y_h-X_h*beta_f).^2)/sum((y_h-mean(y_h)).^2);
    f_f_ori=1/(n)*(y-X*beta_f).'*(y-X*beta_f);
    F_f_ori=abs((1/(m))*(y1-X1*beta_f).'*(y1-X1*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f_ori=f_f_ori+lam*F_f_ori;
    r2_f_ori=1-sum((y-X*beta_f).^2)/sum((y-mean(y)).^2);
    %robust fair model
    f_r=1/(n+1)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
    F_r=abs((1/(m+1))*(y1_h-X1_h*Best_beta).'*(y1_h-X1_h*Best_beta)+(-1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta));
    l1_r=f_r+lam*F_r;
    r2_r=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);


    acc_t=[acc_t,f_t];
    Fair_t=[Fair_t,F_t];
    L1_t=[L1_t,l1_t];
    R2_t=[R2_t,r2_t];
    acc_t_ori=[acc_t_ori,f_t_ori];
    Fair_t_ori=[Fair_t_ori,F_t_ori];
    L1_t_ori=[L1_t_ori,l1_t_ori];
    R2_t_ori=[R2_t_ori,r2_t_ori];

    acc_rob=[acc_rob,f_r];
    Fair_rob=[Fair_rob,F_r];
    L1_rob=[L1_rob,l1_r];
    R2_rob=[R2_rob,r2_r];

    acc_f=[acc_f,f_f];
    Fair_f=[Fair_f,F_f];
    L1_f=[L1_f,l1_f];
    R2_f=[R2_f,r2_f];
    acc_f_ori=[acc_f_ori,f_f_ori];
    Fair_f_ori=[Fair_f_ori,F_f_ori];
    L1_f_ori=[L1_f_ori,l1_f_ori];
    R2_f_ori=[R2_f_ori,r2_f_ori];
end
% plots
figure(1);
plot(Lam,Fair_f,'o');
hold on 
plot(Lam,Fair_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("Error gap");
figure(2);
plot(Lam,acc_f,'o');
hold on 
plot(Lam,acc_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(3);
plot(Lam,L1_t,'+');
hold on 
plot(Lam,L1_rob,'x');
hold on 
plot(Lam,L1_f,'o');
legend("OLS","robust fair model","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(4);
plot(acc_t,Fair_t,'+');
hold on
plot(acc_f,Fair_f,'o');
hold on
plot(acc_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("MSE");
ylabel("Error gap between groups");
figure(5);
plot(R2_t,Fair_t,'+');
hold on
plot(R2_f,Fair_f,'o');
hold on
plot(R2_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("R^2");
ylabel("Error gap between groups");

% plots for unrobust fair model and OLS model on the original dataset
figure(6);
plot(Lam,Fair_f_ori,'o');
hold on 
plot(Lam,Fair_t_ori,'x');
legend("unrobust fair model","OLS");
xlabel("lambda");
ylabel("Error gap");
figure(7);
plot(Lam,acc_f_ori,'o');
hold on 
plot(Lam,acc_t_ori,'x');
legend("unrobust fair model","OLS");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(8);
plot(Lam,L1_t_ori,'+');
hold on 
plot(Lam,L1_f_ori,'o');
legend("OLS","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(9);
plot(acc_t_ori,Fair_t_ori,'+');
hold on
plot(acc_f_ori,Fair_f_ori,'o');
legend("OLS","unrobust fair model");
xlabel("MSE");
ylabel("Error gap between groups");




==> Simulation2/LawSchool/Alg_both_group.m <==
clear all
%load the dataset
ISR=csvread("insurance_post.csv");

m=sum(ISR(:,2)==1);
n=length(ISR);
ISR=sortrows(ISR,2);
y=ISR(:,7);
y=normalize(y);
y1=y(1:m);
y2=y(m+1:n);
X=ISR(:,[1,3:6]);
[~,dim]=size(X);
X=normalize(X);
X1=X(1:m,:);
X2=X(m+1:n,:);

X_y=[X,y];
mean_energy=mean(sqrt(diag(X_y*X_y.')));
eta=mean_energy;

acc_t=[];
Fair_t=[];
L1_t=[];
R2_t=[];
acc_t_ori=[];
Fair_t_ori=[];
L1_t_ori=[];
R2_t_ori=[];

acc_rob=[];
Fair_rob=[];
L1_rob=[];
R2_rob=[];

acc_f=[];
Fair_f=[];
L1_f=[];
R2_f=[];
acc_f_ori=[];
Fair_f_ori=[];
L1_f_ori=[];
R2_f_ori=[];

Lam=0.1:0.3:5.2;

for lam=Lam
    C=lam/(m+1)+1/(n+1);
    D=-lam/(n-m)+1/(n+1);
    E=-lam/(m)+1/(n+1);
    F_r=lam/(n-m+1)+1/(n+1);
    % robust linear regression with fairness
    M=C*eta*eta+C*X1.'*X1+D*X2.'*X2;
    dm=eig(M); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m=M\(C*X1.'*y1+D*X2.'*y2); %first order solution
    res_m=C_B_new(X1,y1,X2,y2,beta_m,m,n,eta,lam);
    N=E*X1.'*X1+F_r*X2.'*X2;
    dn=eig(N);
    beta_n=N\(E*X1.'*y1+F_r*X2.'*y2); %first order solution
    res_n=C_B_new(X1,y1,X2,y2,beta_n,m,n,eta,lam);
    flag_m=0;flag_n=0;
    if all(dm>0) && res_m >=0 %there exists global minimizer in case 1
        flag_m=1;
        Best_beta_m=beta_m;
        Best_point_m=eta*[Best_beta_m.',-1].'/sqrt(([Best_beta_m.',-1].').'*[Best_beta_m.',-1].');
        X_h_m=[Best_point_m(1:dim).';X];
        y_h_m=[Best_point_m(dim+1);y];
        X1_h_m=[Best_point_m(1:dim).';X1];
        y1_h_m=[Best_point_m(dim+1);y1];
        f_m=1/(n+1)*(y_h_m-X_h_m*Best_beta_m).'*(y_h_m-X_h_m*Best_beta_m);
        F_m=abs((1/(m+1))*(y1_h_m-X1_h_m*Best_beta_m).'*(y1_h_m-X1_h_m*Best_beta_m)+(-1/(n-m))*(y2-X2*Best_beta_m).'*(y2-X2*Best_beta_m));
        l1_m=f_m+lam*F_m;
    elseif all(dn>0) && res_n <= 0 
        flag_n=1;
        Best_beta_n=beta_n;
        Best_point_n=eta*[Best_beta_n.',-1].'/sqrt(([Best_beta_n.',-1].').'*[Best_beta_n.',-1].');
        X_h_n=[Best_point_n(1:dim).';X];
        y_h_n=[Best_point_n(dim+1);y];
        X1_h_n=[Best_point_n(1:dim).';X1];
        y1_h_n=[Best_point_n(dim+1);y1];
        f_n=1/(n+1)*(y_h_n-X_h_n*Best_beta_n).'*(y_h_n-X_h_n*Best_beta_n);
        F_n=abs((1/(m))*(y1_h_n-X1_h_n*Best_beta_n).'*(y1_h_n-X1_h_n*Best_beta_n)+(-1/(n-m+1))*(y2-X2*Best_beta_n).'*(y2-X2*Best_beta_n));
        l1_n=f_n+lam*F_n;
    else
        P=eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1)+X.'*X;
        p=-X.'*y;u=y.'*y+eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1);
        Q=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        Best_beta=S.'*(w-S*p);
        Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
    end
    if flag_m*flag_n == 1
        if l1_m <= l1_n
            Best_beta=Best_beta_m;
            Best_point=Best_point_m;
        else
            Best_beta=Best_beta_n;
            Best_point=Best_point_n;
        end
    elseif flag_m==1
        Best_beta=Best_beta_m;
        Best_point=Best_point_m;
    elseif flag_n==1
        Best_beta=Best_beta_n;
        Best_point=Best_point_n;
    end
    X_h=[Best_point(1:dim).';X];
    y_h=[Best_point(dim+1);y];
    X1_h=[Best_point(1:dim).';X1];
    y1_h=[Best_point(dim+1);y1];
    % traditional model
    beta_t=(X.'*X)\X.'*y;
    f_t=1/(n+1)*(y_h-X_h*beta_t).'*(y_h-X_h*beta_t);
    F_t=abs((1/(m+1))*(y1_h-X1_h*beta_t).'*(y1_h-X1_h*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t=f_t+lam*F_t;
    r2_t=1-sum((y_h-X_h*beta_t).^2)/sum((y_h-mean(y_h)).^2);
    f_t_ori=1/(n)*(y-X*beta_t).'*(y-X*beta_t);
    F_t_ori=abs((1/(m))*(y1-X1*beta_t).'*(y1-X1*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t_ori=f_t_ori+lam*F_t_ori;
    r2_t_ori=1-sum((y-X*beta_t).^2)/sum((y-mean(y)).^2);
    %unrobust fair model
    beta_f=Beta_min(X,y,X1,y1,X2,y2,lam,n,m,dim);
    f_f=1/(n+1)*(y_h-X_h*beta_f).'*(y_h-X_h*beta_f);
    F_f=abs((1/(m+1))*(y1_h-X1_h*beta_f).'*(y1_h-X1_h*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f=f_f+lam*F_f;
    r2_f=1-sum((y_h-X_h*beta_f).^2)/sum((y_h-mean(y_h)).^2);
    f_f_ori=1/(n)*(y-X*beta_f).'*(y-X*beta_f);
    F_f_ori=abs((1/(m))*(y1-X1*beta_f).'*(y1-X1*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f_ori=f_f_ori+lam*F_f_ori;
    r2_f_ori=1-sum((y-X*beta_f).^2)/sum((y-mean(y)).^2);
    %robust fair model
    f_r=1/(n+1)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
    F_r=abs((1/(m+1))*(y1_h-X1_h*Best_beta).'*(y1_h-X1_h*Best_beta)+(-1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta));
    l1_r=f_r+lam*F_r;
    r2_r=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);

    acc_t=[acc_t,f_t];
    Fair_t=[Fair_t,F_t];
    L1_t=[L1_t,l1_t];
    R2_t=[R2_t,r2_t];
    acc_t_ori=[acc_t_ori,f_t_ori];
    Fair_t_ori=[Fair_t_ori,F_t_ori];
    L1_t_ori=[L1_t_ori,l1_t_ori];
    R2_t_ori=[R2_t_ori,r2_t_ori];

    acc_rob=[acc_rob,f_r];
    Fair_rob=[Fair_rob,F_r];
    L1_rob=[L1_rob,l1_r];
    R2_rob=[R2_rob,r2_r];

    acc_f=[acc_f,f_f];
    Fair_f=[Fair_f,F_f];
    L1_f=[L1_f,l1_f];
    R2_f=[R2_f,r2_f];
    acc_f_ori=[acc_f_ori,f_f_ori];
    Fair_f_ori=[Fair_f_ori,F_f_ori];
    L1_f_ori=[L1_f_ori,l1_f_ori];
    R2_f_ori=[R2_f_ori,r2_f_ori];
end
% plots
figure(1);
plot(Lam,Fair_f,'o');
hold on 
plot(Lam,Fair_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("Error gap");
figure(2);
plot(Lam,acc_f,'o');
hold on 
plot(Lam,acc_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(3);
plot(Lam,L1_t,'+');
hold on 
plot(Lam,L1_rob,'x');
hold on 
plot(Lam,L1_f,'o');
legend("OLS","robust fair model","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(4);
plot(acc_t,Fair_t,'+');
hold on
plot(acc_f,Fair_f,'o');
hold on
plot(acc_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("MSE");
ylabel("Error gap between groups");
figure(5);
plot(R2_t,Fair_t,'+');
hold on
plot(R2_f,Fair_f,'o');
hold on
plot(R2_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("R^2");
ylabel("Error gap between groups");

% plots
figure(6);
plot(Lam,Fair_f_ori,'o');
hold on 
plot(Lam,Fair_t_ori,'x');
legend("unrobust fair model","OLS");
xlabel("lambda");
ylabel("Error gap");
figure(7);
plot(Lam,acc_f_ori,'o');
hold on 
plot(Lam,acc_t_ori,'x');
legend("unrobust fair model","OLS");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(8);
plot(Lam,L1_t_ori,'+');
hold on 
plot(Lam,L1_f_ori,'o');
legend("OLS","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(9);
plot(acc_t_ori,Fair_t_ori,'+');
hold on
plot(acc_f_ori,Fair_f_ori,'o');
legend("OLS","unrobust fair model");
xlabel("MSE");
ylabel("Error gap between groups");




==> Simulation2/LawSchool/Alg_final.m <==
clear all
%load the dataset
Law=csvread("lawschool.csv");
Law=Law(:,1:10);
Law=sortrows(Law,10);
m=sum(Law(:,10)==0);
n=length(Law);

y=Law(:,3);
y=normalize(y);
y1=y(1:m);
y2=y(m+1:n);
X=Law(:,[1:2,4:9]);
X=normalize(X);
[~,dim]=size(X);
X1=X(1:m,:);
X2=X(m+1:n,:);

X_y=[X,y];
mean_energy=mean(sqrt(diag(X_y*X_y.')));
eta_min1=sqrt(max(eig(X1.'*X1))*(n+1)/m/(m+1));
eta_min2=sqrt(max(eig(X2.'*X2))*(n+1)/(n-m)/(n-m+1));
disp("According to the assumption, the minimum value of eta is ");
disp(min(eta_min1,eta_min2));
disp("The mean energy for a sample is ");
disp(mean_energy);
eta=mean_energy;
%eta=min(eta_min1,eta_min2);

acc_t=[];
Fair_t=[];
L1_t=[];
R2_t=[];
acc_t_ori=[];
Fair_t_ori=[];
L1_t_ori=[];
R2_t_ori=[];

acc_rob=[];
Fair_rob=[];
L1_rob=[];
R2_rob=[];

acc_f=[];
Fair_f=[];
L1_f=[];
R2_f=[];
acc_f_ori=[];
Fair_f_ori=[];
L1_f_ori=[];
R2_f_ori=[];

Lam=0.1:0.1:1.8;

for lam=Lam
    C1=lam/(m+1)+1/(n+1);
    D1=-lam/(n-m)+1/(n+1);
    E1=-lam/(m+1)+1/(n+1);
    F1=lam/(n-m)+1/(n+1);
    C2=lam/(m)+1/(n+1);
    D2=-lam/(n-m+1)+1/(n+1);
    E2=-lam/(m)+1/(n+1);
    F2=lam/(n-m+1)+1/(n+1);
    %g1
    M1=C1*eta*eta+C1*X1.'*X1+D1*X2.'*X2;
    dm1=eig(M1); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m1=M1\(C1*X1.'*y1+D1*X2.'*y2); %first order solution
    res_m1=1/(m+1)*(y1-X1*beta_m1).'*(y1-X1*beta_m1)-1/(n-m)*(y2-X2*beta_m1).'*(y2-X2*beta_m1)+1/(m+1)*eta*eta*(1+beta_m1.'*beta_m1);
    %h1
    N1=max(0,E1)*eta*eta+E1*X1.'*X1+F1*X2.'*X2;
    dn1=eig(N1);
    beta_n1=N1\(E1*X1.'*y1+F1*X2.'*y2); %first order solution
    res_n1=1/(m+1)*(y1-X1*beta_n1).'*(y1-X1*beta_n1)-1/(n-m)*(y2-X2*beta_n1).'*(y2-X2*beta_n1)+1/(m+1)*eta*eta*(1+beta_n1.'*beta_n1);
    %g2
    M2=max(0,D2)*eta*eta+C2*X1.'*X1+D2*X2.'*X2;
    dm2=eig(M2); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m2=M2\(C2*X1.'*y1+D2*X2.'*y2); %first order solution
    res_m2=1/(m)*(y1-X1*beta_m2).'*(y1-X1*beta_m2)-1/(n-m+1)*(y2-X2*beta_m2).'*(y2-X2*beta_m2)-1/(n-m+1)*eta*eta*(1+beta_m2.'*beta_m2);
    %h2
    N2=E2*X1.'*X1+F2*X2.'*X2;
    dn2=eig(N2);
    beta_n2=N2\(E2*X1.'*y1+F2*X2.'*y2); %first order solution
    res_n2=1/(m)*(y1-X1*beta_n2).'*(y1-X1*beta_n2)-1/(n-m+1)*(y2-X2*beta_n2).'*(y2-X2*beta_n2)-1/(n-m+1)*eta*eta*(1+beta_n2.'*beta_n2);
   
    % initialization
    flag_m1=0;flag_n1=0;flag_m2=0;flag_n2=0;flag_double=0;
    l1_m1=0;l1_n1=0;l1_m2=0;l1_n2=0;
    % find the global optimizer
    if all(dm1>0) && res_m1 >=0 %there exists global minimizer in case 1 for g1
        flag_m1=1;
        Best_beta_m1=beta_m1;
        Best_point_m1=eta*[Best_beta_m1.',-1].'/sqrt(([Best_beta_m1.',-1].').'*[Best_beta_m1.',-1].');
        X_h_m1=[Best_point_m1(1:dim).';X];
        y_h_m1=[Best_point_m1(dim+1);y];
        X1_h_m1=[Best_point_m1(1:dim).';X1];
        y1_h_m1=[Best_point_m1(dim+1);y1];
        f_m1=1/(n+1)*(y_h_m1-X_h_m1*Best_beta_m1).'*(y_h_m1-X_h_m1*Best_beta_m1);
        F_m1=abs((1/(m+1))*(y1_h_m1-X1_h_m1*Best_beta_m1).'*(y1_h_m1-X1_h_m1*Best_beta_m1)+(-1/(n-m))*(y2-X2*Best_beta_m1).'*(y2-X2*Best_beta_m1));
        l1_m1=f_m1+lam*F_m1;
    elseif all(dn1>0) && res_n1 <=0 %there exists global minimizer in case 1 for h1
        flag_n1=1;
        Best_beta_n1=beta_n1;
        if E1 >=0
            Best_point_n1=eta*[Best_beta_n1.',-1].'/sqrt(([Best_beta_n1.',-1].').'*[Best_beta_n1.',-1].');
        else
            r_base=[Best_beta_n1.',-1];
            Base=null(r_base(:).');
            Best_point_n1=Base(:,1);
        end
        X_h_n1=[Best_point_n1(1:dim).';X];
        y_h_n1=[Best_point_n1(dim+1);y];
        X1_h_n1=[Best_point_n1(1:dim).';X1];
        y1_h_n1=[Best_point_n1(dim+1);y1];
        f_n1=1/(n+1)*(y_h_n1-X_h_n1*Best_beta_n1).'*(y_h_n1-X_h_n1*Best_beta_n1);
        F_n1=abs((1/(m+1))*(y1_h_n1-X1_h_n1*Best_beta_n1).'*(y1_h_n1-X1_h_n1*Best_beta_n1)+(-1/(n-m))*(y2-X2*Best_beta_n1).'*(y2-X2*Best_beta_n1));
        l1_n1=f_n1+lam*F_n1;
    elseif all(dm2>0) && res_m2 >= 0 %there exists global minimizer in case 1 for g2
        flag_m2=1;
        Best_beta_m2=beta_m2;
        if C2 >=0
            Best_point_m2=eta*[Best_beta_m2.',-1].'/sqrt(([Best_beta_m2.',-1].').'*[Best_beta_m2.',-1].');
        else
            r_base=[Best_beta_m2.',-1];
            Base=null(r_base(:).');
            Best_point_m2=Base(:,1);
        end
        X_h_m2=[Best_point_m2(1:dim).';X];
        y_h_m2=[Best_point_m2(dim+1);y];
        X1_h_m2=[Best_point_m2(1:dim).';X1];
        y1_h_m2=[Best_point_m2(dim+1);y1];
        f_m2=1/(n+1)*(y_h_m2-X_h_m2*Best_beta_m2).'*(y_h_m2-X_h_m2*Best_beta_m2);
        F_m2=abs((1/(m))*(y1_h_m2-X1_h_m2*Best_beta_m2).'*(y1_h_m2-X1_h_m2*Best_beta_m2)+(-1/(n-m+1))*(y2-X2*Best_beta_m2).'*(y2-X2*Best_beta_m2));
        l1_m2=f_m2+lam*F_m2;
    elseif all(dn2>0) && res_n2 <= 0 %there exists global minimizer in case 1 for h2
        flag_n2=1;
        Best_beta_n2=beta_n2;
        Best_point_n2=eta*[Best_beta_n2.',-1].'/sqrt(([Best_beta_n2.',-1].').'*[Best_beta_n2.',-1].');
        X_h_n2=[Best_point_n2(1:dim).';X];
        y_h_n2=[Best_point_n2(dim+1);y];
        X1_h_n2=[Best_point_n2(1:dim).';X1];
        y1_h_n2=[Best_point_n2(dim+1);y1];
        f_n2=1/(n+1)*(y_h_n2-X_h_n2*Best_beta_n2).'*(y_h_n2-X_h_n2*Best_beta_n2);
        F_n2=abs((1/(m))*(y1_h_n2-X1_h_n2*Best_beta_n2).'*(y1_h_n2-X1_h_n2*Best_beta_n2)+(-1/(n-m+1))*(y2-X2*Best_beta_n2).'*(y2-X2*Best_beta_n2));
        l1_n2=f_n2+lam*F_n2;
    else
        
        P=eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1)+X.'*X;
        p=-X.'*y;u=y.'*y+eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1);
        Q=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        Best_beta=S.'*(w-S*p);
        Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
        flag_double=1;
    end
    if flag_m1+flag_n1+flag_m2+flag_n2 >= 1
        if l1_m1 == max([l1_m1,l1_n1,l1_m2,l1_n2])
            Best_beta=Best_beta_m1;
            Best_point=Best_point_m1;
        elseif l1_n1 == max([l1_m1,l1_n1,l1_m2,l1_n2])
            Best_beta=Best_beta_n1;
            Best_point=Best_point_n1;
        elseif l1_m2 == max([l1_m1,l1_n1,l1_m2,l1_n2])
            Best_beta=Best_beta_m2;
            Best_point=Best_point_m2;
        elseif l1_n2 == max([l1_m1,l1_n1,l1_m2,l1_n2])
            Best_beta=Best_beta_n2;
            Best_point=Best_point_n2;
        end
    end

    % Derive the value of f, F and L for each case    
    if flag_m1+flag_n1 >=1 || flag_double ==1% the poisoned point is added to the first group
        X_h=[Best_point(1:dim).';X];
        y_h=[Best_point(dim+1);y];
        X1_h=[Best_point(1:dim).';X1];
        y1_h=[Best_point(dim+1);y1];
        % traditional model
        beta_t=(X.'*X)\X.'*y;
        f_t=1/(n+1)*(y_h-X_h*beta_t).'*(y_h-X_h*beta_t);
        F_t=abs((1/(m+1))*(y1_h-X1_h*beta_t).'*(y1_h-X1_h*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
        l1_t=f_t+lam*F_t;
        r2_t=1-sum((y_h-X_h*beta_t).^2)/sum((y_h-mean(y_h)).^2);
        f_t_ori=1/(n)*(y-X*beta_t).'*(y-X*beta_t);
        F_t_ori=abs((1/(m))*(y1-X1*beta_t).'*(y1-X1*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
        l1_t_ori=f_t_ori+lam*F_t_ori;
        r2_t_ori=1-sum((y-X*beta_t).^2)/sum((y-mean(y)).^2);
        %unrobust fair model
        beta_f=Beta_min(X,y,X1,y1,X2,y2,lam,n,m,dim);
        f_f=1/(n+1)*(y_h-X_h*beta_f).'*(y_h-X_h*beta_f);
        F_f=abs((1/(m+1))*(y1_h-X1_h*beta_f).'*(y1_h-X1_h*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
        l1_f=f_f+lam*F_f;
        r2_f=1-sum((y_h-X_h*beta_f).^2)/sum((y_h-mean(y_h)).^2);
        f_f_ori=1/(n)*(y-X*beta_f).'*(y-X*beta_f);
        F_f_ori=abs((1/(m))*(y1-X1*beta_f).'*(y1-X1*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
        l1_f_ori=f_f_ori+lam*F_f_ori;
        r2_f_ori=1-sum((y-X*beta_f).^2)/sum((y-mean(y)).^2);
        %robust fair model
        f_r=1/(n+1)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
        F2=abs((1/(m+1))*(y1_h-X1_h*Best_beta).'*(y1_h-X1_h*Best_beta)+(-1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta));
        l1_r=f_r+lam*F2;
        r2_r=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);
    elseif flag_m2+flag_n2 >=1 % the poisoned point is added to the second group
        X_h=[X;Best_point(1:dim).'];
        y_h=[y;Best_point(dim+1)];
        X2_h=[X2;Best_point(1:dim).'];
        y2_h=[y2;Best_point(dim+1)];
        % traditional model
        beta_t=(X.'*X)\X.'*y;
        f_t=1/(n+1)*(y_h-X_h*beta_t).'*(y_h-X_h*beta_t);
        F_t=abs((1/(m))*(y1-X1*beta_t).'*(y1-X1*beta_t)+(-1/(n-m+1))*(y2_h-X2_h*beta_t).'*(y2_h-X2_h*beta_t));
        l1_t=f_t+lam*F_t;
        r2_t=1-sum((y_h-X_h*beta_t).^2)/sum((y_h-mean(y_h)).^2);
        f_t_ori=1/(n)*(y-X*beta_t).'*(y-X*beta_t);
        F_t_ori=abs((1/(m))*(y1-X1*beta_t).'*(y1-X1*beta_t)+(-1/(n-m+1))*(y2-X2*beta_t).'*(y2-X2*beta_t));
        l1_t_ori=f_t_ori+lam*F_t_ori;
        r2_t_ori=1-sum((y-X*beta_t).^2)/sum((y-mean(y)).^2);
        %unrobust fair model
        beta_f=Beta_min(X,y,X1,y1,X2,y2,lam,n,m,dim);
        f_f=1/(n+1)*(y_h-X_h*beta_f).'*(y_h-X_h*beta_f);
        F_f=abs((1/(m))*(y1-X1*beta_f).'*(y1-X1*beta_f)+(-1/(n-m+1))*(y2_h-X2_h*beta_f).'*(y2_h-X2_h*beta_f));
        l1_f=f_f+lam*F_f;
        r2_f=1-sum((y_h-X_h*beta_f).^2)/sum((y_h-mean(y_h)).^2);
        f_f_ori=1/(n)*(y-X*beta_f).'*(y-X*beta_f);
        F_f_ori=abs((1/(m))*(y1-X1*beta_f).'*(y1-X1*beta_f)+(-1/(n-m+1))*(y2-X2*beta_f).'*(y2-X2*beta_f));
        l1_f_ori=f_f_ori+lam*F_f_ori;
        r2_f_ori=1-sum((y-X*beta_f).^2)/sum((y-mean(y)).^2);
        %robust fair model
        f_r=1/(n+1)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
        F2=abs((1/(m))*(y1-X1*Best_beta).'*(y1-X1*Best_beta)+(-1/(n-m+1))*(y2_h-X2_h*Best_beta).'*(y2_h-X2_h*Best_beta));
        l1_r=f_r+lam*F2;
        r2_r=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);
    end

    acc_t=[acc_t,f_t];
    Fair_t=[Fair_t,F_t];
    L1_t=[L1_t,l1_t];
    R2_t=[R2_t,r2_t];
    acc_t_ori=[acc_t_ori,f_t_ori];
    Fair_t_ori=[Fair_t_ori,F_t_ori];
    L1_t_ori=[L1_t_ori,l1_t_ori];
    R2_t_ori=[R2_t_ori,r2_t_ori];

    acc_rob=[acc_rob,f_r];
    Fair_rob=[Fair_rob,F2];
    L1_rob=[L1_rob,l1_r];
    R2_rob=[R2_rob,r2_r];

    acc_f=[acc_f,f_f];
    Fair_f=[Fair_f,F_f];
    L1_f=[L1_f,l1_f];
    R2_f=[R2_f,r2_f];
    acc_f_ori=[acc_f_ori,f_f_ori];
    Fair_f_ori=[Fair_f_ori,F_f_ori];
    L1_f_ori=[L1_f_ori,l1_f_ori];
    R2_f_ori=[R2_f_ori,r2_f_ori];
end
% plots
figure(1);
plot(Lam,Fair_f,'o');
hold on 
plot(Lam,Fair_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("Error gap");
figure(2);
plot(Lam,acc_f,'o');
hold on 
plot(Lam,acc_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(3);
plot(Lam,L1_t,'+');
hold on 
plot(Lam,L1_rob,'x');
hold on 
plot(Lam,L1_f,'o');
legend("OLS","robust fair model","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(4);
plot(acc_t,Fair_t,'+');
hold on
plot(acc_f,Fair_f,'o');
hold on
plot(acc_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("MSE");
ylabel("Error gap between groups");
figure(5);
plot(R2_t,Fair_t,'+');
hold on
plot(R2_f,Fair_f,'o');
hold on
plot(R2_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("R^2");
ylabel("Error gap between groups");

% plots
figure(6);
plot(Lam,Fair_f_ori,'o');
hold on 
plot(Lam,Fair_t_ori,'x');
legend("unrobust fair model","OLS");
xlabel("lambda");
ylabel("Error gap");
figure(7);
plot(Lam,acc_f_ori,'o');
hold on 
plot(Lam,acc_t_ori,'x');
legend("unrobust fair model","OLS");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(8);
plot(Lam,L1_t_ori,'+');
hold on 
plot(Lam,L1_f_ori,'o');
legend("OLS","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(9);
plot(acc_t_ori,Fair_t_ori,'+');
hold on
plot(acc_f_ori,Fair_f_ori,'o');
legend("OLS","unrobust fair model");
xlabel("MSE");
ylabel("Error gap between groups");




==> Simulation2/LawSchool/Alg_large_eta.m <==
clear all
%lam=0.55;
%load the dataset
Law=csvread("lawschool.csv");
Law=Law(:,1:10);
Law=sortrows(Law,10);
m=sum(Law(:,10)==0);
n=length(Law);

y=Law(:,3);
y=normalize(y);
y1=y(1:m);
y2=y(m+1:n);
X=Law(:,[1:2,4:9]);
%X=normalize(X);
[~,dim]=size(X);
X1=X(1:m,:);
X2=X(m+1:n,:);

mean_energy=sqrt(sum(mean(X).^2));
eta=1.5*mean_energy;

acc_t=[];
Fair_t=[];
L1_t=[];
R2_t=[];
acc_t_ori=[];
Fair_t_ori=[];
L1_t_ori=[];
R2_t_ori=[];

acc_rob=[];
Fair_rob=[];
L1_rob=[];
R2_rob=[];

acc_f=[];
Fair_f=[];
L1_f=[];
R2_f=[];
acc_f_ori=[];
Fair_f_ori=[];
L1_f_ori=[];
R2_f_ori=[];

Lam=0.3:0.1:1.4;

for lam=Lam
    C=lam/(m+1)+1/(n+1);
    D=-lam/(n-m)+1/(n+1);
    E=-lam/(m+1)+1/(n+1);
    F_r=lam/(n-m)+1/(n+1);
    % robust linear regression with fairness
    M=C*eta*eta+C*X1.'*X1+D*X2.'*X2;
    dm=eig(M); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m=M\(C*X1.'*y1+D*X2.'*y2); %first order solution
    res_m=C_B(X1,y1,X2,y2,beta_m,m,n,eta,lam);
    N=E*X1.'*X1+F_r*X2.'*X2;
    dn=eig(N);
    beta_n=N\(E*X1.'*y1+F_r*X2.'*y2); %first order solution
    res_n=C_B(X1,y1,X2,y2,beta_n,m,n,eta,lam);
    flag_m=0;flag_n=0;
    if all(dm>0) && res_m >=0 %there exists global minimizer in case 1
        flag_m=1;
        Best_beta_m=beta_m;
        Best_point_m=eta*[Best_beta_m.',-1].'/sqrt(([Best_beta_m.',-1].').'*[Best_beta_m.',-1].');
        X_h_m=[Best_point_m(1:dim).';X];
        y_h_m=[Best_point_m(dim+1);y];
        X1_h_m=[Best_point_m(1:dim).';X1];
        y1_h_m=[Best_point_m(dim+1);y1];
        f_m=1/(n+1)*(y_h_m-X_h_m*Best_beta_m).'*(y_h_m-X_h_m*Best_beta_m);
        F_m=abs((1/(m+1))*(y1_h_m-X1_h_m*Best_beta_m).'*(y1_h_m-X1_h_m*Best_beta_m)+(-1/(n-m))*(y2-X2*Best_beta_m).'*(y2-X2*Best_beta_m));
        l1_m=f_m+lam*F_m;
    elseif all(dn>0) && res_n <= 0 
        flag_n=1;
        Best_beta_n=beta_n;
        if lam >= (n-m)/(n+1)
            Best_point_n=eta*[Best_beta_n.',-1].'/sqrt(([Best_beta_n.',-1].').'*[Best_beta_n.',-1].');
        else
            r_base=[Best_beta_n.',-1];
            Base=null(r_base(:).');
            Best_point_n=Base(:,1);
        end
        X_h_n=[Best_point_n(1:dim).';X];
        y_h_n=[Best_point_n(dim+1);y];
        X1_h_n=[Best_point_n(1:dim).';X1];
        y1_h_n=[Best_point_n(dim+1);y1];
        f_n=1/(n+1)*(y_h_n-X_h_n*Best_beta_n).'*(y_h_n-X_h_n*Best_beta_n);
        F_n=abs((1/(m+1))*(y1_h_n-X1_h_n*Best_beta_n).'*(y1_h_n-X1_h_n*Best_beta_n)+(-1/(n-m))*(y2-X2*Best_beta_n).'*(y2-X2*Best_beta_n));
        l1_n=f_n+lam*F_n;
    else
        P=eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1)+X.'*X;
        p=-X.'*y;u=y.'*y+eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1);
        Q=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        Best_beta=S.'*(w-S*p);
        Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
    end
    if flag_m*flag_n == 1
        if l1_m <= l1_n
            Best_beta=Best_beta_m;
            Best_point=Best_point_m;
        else
            Best_beta=Best_beta_n;
            Best_point=Best_point_n;
        end
    elseif flag_m==1
        Best_beta=Best_beta_m;
        Best_point=Best_point_m;
    elseif flag_n==1
        Best_beta=Best_beta_n;
        Best_point=Best_point_n;
    end
    X_h=[Best_point(1:dim).';X];
    y_h=[Best_point(dim+1);y];
    X1_h=[Best_point(1:dim).';X1];
    y1_h=[Best_point(dim+1);y1];
    % traditional model
    beta_t=(X.'*X)\X.'*y;
    f_t=1/(n+1)*(y_h-X_h*beta_t).'*(y_h-X_h*beta_t);
    F_t=abs((1/(m+1))*(y1_h-X1_h*beta_t).'*(y1_h-X1_h*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t=f_t+lam*F_t;
    r2_t=1-sum((y_h-X_h*beta_t).^2)/sum((y_h-mean(y_h)).^2);
    f_t_ori=1/(n)*(y-X*beta_t).'*(y-X*beta_t);
    F_t_ori=abs((1/(m))*(y1-X1*beta_t).'*(y1-X1*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t_ori=f_t_ori+lam*F_t_ori;
    r2_t_ori=1-sum((y-X*beta_t).^2)/sum((y-mean(y)).^2);
    %unrobust fair model
    beta_f=Beta_min(X,y,X1,y1,X2,y2,lam,n,m,dim);
    f_f=1/(n+1)*(y_h-X_h*beta_f).'*(y_h-X_h*beta_f);
    F_f=abs((1/(m+1))*(y1_h-X1_h*beta_f).'*(y1_h-X1_h*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f=f_f+lam*F_f;
    r2_f=1-sum((y_h-X_h*beta_f).^2)/sum((y_h-mean(y_h)).^2);
    f_f_ori=1/(n)*(y-X*beta_f).'*(y-X*beta_f);
    F_f_ori=abs((1/(m))*(y1-X1*beta_f).'*(y1-X1*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f_ori=f_f_ori+lam*F_f_ori;
    r2_f_ori=1-sum((y-X*beta_f).^2)/sum((y-mean(y)).^2);
    %robust fair model
    f_r=1/(n+1)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
    F_r=abs((1/(m+1))*(y1_h-X1_h*Best_beta).'*(y1_h-X1_h*Best_beta)+(-1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta));
    l1_r=f_r+lam*F_r;
    r2_r=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);


    acc_t=[acc_t,f_t];
    Fair_t=[Fair_t,F_t];
    L1_t=[L1_t,l1_t];
    R2_t=[R2_t,r2_t];
    acc_t_ori=[acc_t_ori,f_t_ori];
    Fair_t_ori=[Fair_t_ori,F_t_ori];
    L1_t_ori=[L1_t_ori,l1_t_ori];
    R2_t_ori=[R2_t_ori,r2_t_ori];

    acc_rob=[acc_rob,f_r];
    Fair_rob=[Fair_rob,F_r];
    L1_rob=[L1_rob,l1_r];
    R2_rob=[R2_rob,r2_r];

    acc_f=[acc_f,f_f];
    Fair_f=[Fair_f,F_f];
    L1_f=[L1_f,l1_f];
    R2_f=[R2_f,r2_f];
    acc_f_ori=[acc_f_ori,f_f_ori];
    Fair_f_ori=[Fair_f_ori,F_f_ori];
    L1_f_ori=[L1_f_ori,l1_f_ori];
    R2_f_ori=[R2_f_ori,r2_f_ori];
end
% plots
figure(1);
plot(Lam,Fair_f,'o');
hold on 
plot(Lam,Fair_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("Error gap");
figure(2);
plot(Lam,acc_f,'o');
hold on 
plot(Lam,acc_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(3);
plot(Lam,L1_t,'+');
hold on 
plot(Lam,L1_rob,'x');
hold on 
plot(Lam,L1_f,'o');
legend("OLS","robust fair model","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(4);
plot(acc_t,Fair_t,'+');
hold on
plot(acc_f,Fair_f,'o');
hold on
plot(acc_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("MSE");
ylabel("Error gap between groups");
figure(5);
plot(R2_t,Fair_t,'+');
hold on
plot(R2_f,Fair_f,'o');
hold on
plot(R2_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("R^2");
ylabel("Error gap between groups");



==> Simulation2/LawSchool/Alg_small_eta.m <==
clear all
%lam=0.55;
%load the dataset
Law=csvread("lawschool.csv");
Law=Law(:,1:10);
Law=sortrows(Law,10);
m=sum(Law(:,10)==0);
n=length(Law);

y=Law(:,3);
y=normalize(y);
y1=y(1:m);
y2=y(m+1:n);
X=Law(:,[1:2,4:9]);
%X=normalize(X);
[~,dim]=size(X);
X1=X(1:m,:);
X2=X(m+1:n,:);

mean_energy=sqrt(sum(mean(X).^2));
eta=0.5*mean_energy;

acc_t=[];
Fair_t=[];
L1_t=[];
R2_t=[];
acc_t_ori=[];
Fair_t_ori=[];
L1_t_ori=[];
R2_t_ori=[];

acc_rob=[];
Fair_rob=[];
L1_rob=[];
R2_rob=[];

acc_f=[];
Fair_f=[];
L1_f=[];
R2_f=[];
acc_f_ori=[];
Fair_f_ori=[];
L1_f_ori=[];
R2_f_ori=[];

Lam=0.3:0.1:1.4;

for lam=Lam
    C=lam/(m+1)+1/(n+1);
    D=-lam/(n-m)+1/(n+1);
    E=-lam/(m+1)+1/(n+1);
    F_r=lam/(n-m)+1/(n+1);
    % robust linear regression with fairness
    M=C*eta*eta+C*X1.'*X1+D*X2.'*X2;
    dm=eig(M); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m=M\(C*X1.'*y1+D*X2.'*y2); %first order solution
    res_m=C_B(X1,y1,X2,y2,beta_m,m,n,eta,lam);
    N=E*X1.'*X1+F_r*X2.'*X2;
    dn=eig(N);
    beta_n=N\(E*X1.'*y1+F_r*X2.'*y2); %first order solution
    res_n=C_B(X1,y1,X2,y2,beta_n,m,n,eta,lam);
    flag_m=0;flag_n=0;
    if all(dm>0) && res_m >=0 %there exists global minimizer in case 1
        flag_m=1;
        Best_beta_m=beta_m;
        Best_point_m=eta*[Best_beta_m.',-1].'/sqrt(([Best_beta_m.',-1].').'*[Best_beta_m.',-1].');
        X_h_m=[Best_point_m(1:dim).';X];
        y_h_m=[Best_point_m(dim+1);y];
        X1_h_m=[Best_point_m(1:dim).';X1];
        y1_h_m=[Best_point_m(dim+1);y1];
        f_m=1/(n+1)*(y_h_m-X_h_m*Best_beta_m).'*(y_h_m-X_h_m*Best_beta_m);
        F_m=abs((1/(m+1))*(y1_h_m-X1_h_m*Best_beta_m).'*(y1_h_m-X1_h_m*Best_beta_m)+(-1/(n-m))*(y2-X2*Best_beta_m).'*(y2-X2*Best_beta_m));
        l1_m=f_m+lam*F_m;
    elseif all(dn>0) && res_n <= 0 
        flag_n=1;
        Best_beta_n=beta_n;
        if lam >= (n-m)/(n+1)
            Best_point_n=eta*[Best_beta_n.',-1].'/sqrt(([Best_beta_n.',-1].').'*[Best_beta_n.',-1].');
        else
            r_base=[Best_beta_n.',-1];
            Base=null(r_base(:).');
            Best_point_n=Base(:,1);
        end
        X_h_n=[Best_point_n(1:dim).';X];
        y_h_n=[Best_point_n(dim+1);y];
        X1_h_n=[Best_point_n(1:dim).';X1];
        y1_h_n=[Best_point_n(dim+1);y1];
        f_n=1/(n+1)*(y_h_n-X_h_n*Best_beta_n).'*(y_h_n-X_h_n*Best_beta_n);
        F_n=abs((1/(m+1))*(y1_h_n-X1_h_n*Best_beta_n).'*(y1_h_n-X1_h_n*Best_beta_n)+(-1/(n-m))*(y2-X2*Best_beta_n).'*(y2-X2*Best_beta_n));
        l1_n=f_n+lam*F_n;
    else
        P=eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1)+X.'*X;
        p=-X.'*y;u=y.'*y+eta*eta*max((lam*(n+1))/(2*(m+1))+1/2,1);
        Q=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=eta*eta*max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))+1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        Best_beta=S.'*(w-S*p);
        Best_point=eta*[Best_beta.',-1].'/sqrt(([Best_beta.',-1].').'*[Best_beta.',-1].');
    end
    if flag_m*flag_n == 1
        if l1_m <= l1_n
            Best_beta=Best_beta_m;
            Best_point=Best_point_m;
        else
            Best_beta=Best_beta_n;
            Best_point=Best_point_n;
        end
    elseif flag_m==1
        Best_beta=Best_beta_m;
        Best_point=Best_point_m;
    elseif flag_n==1
        Best_beta=Best_beta_n;
        Best_point=Best_point_n;
    end
    X_h=[Best_point(1:dim).';X];
    y_h=[Best_point(dim+1);y];
    X1_h=[Best_point(1:dim).';X1];
    y1_h=[Best_point(dim+1);y1];
    % traditional model
    beta_t=(X.'*X)\X.'*y;
    f_t=1/(n+1)*(y_h-X_h*beta_t).'*(y_h-X_h*beta_t);
    F_t=abs((1/(m+1))*(y1_h-X1_h*beta_t).'*(y1_h-X1_h*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t=f_t+lam*F_t;
    r2_t=1-sum((y_h-X_h*beta_t).^2)/sum((y_h-mean(y_h)).^2);
    f_t_ori=1/(n)*(y-X*beta_t).'*(y-X*beta_t);
    F_t_ori=abs((1/(m))*(y1-X1*beta_t).'*(y1-X1*beta_t)+(-1/(n-m))*(y2-X2*beta_t).'*(y2-X2*beta_t));
    l1_t_ori=f_t_ori+lam*F_t_ori;
    r2_t_ori=1-sum((y-X*beta_t).^2)/sum((y-mean(y)).^2);
    %unrobust fair model
    beta_f=Beta_min(X,y,X1,y1,X2,y2,lam,n,m,dim);
    f_f=1/(n+1)*(y_h-X_h*beta_f).'*(y_h-X_h*beta_f);
    F_f=abs((1/(m+1))*(y1_h-X1_h*beta_f).'*(y1_h-X1_h*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f=f_f+lam*F_f;
    r2_f=1-sum((y_h-X_h*beta_f).^2)/sum((y_h-mean(y_h)).^2);
    f_f_ori=1/(n)*(y-X*beta_f).'*(y-X*beta_f);
    F_f_ori=abs((1/(m))*(y1-X1*beta_f).'*(y1-X1*beta_f)+(-1/(n-m))*(y2-X2*beta_f).'*(y2-X2*beta_f));
    l1_f_ori=f_f_ori+lam*F_f_ori;
    r2_f_ori=1-sum((y-X*beta_f).^2)/sum((y-mean(y)).^2);
    %robust fair model
    f_r=1/(n+1)*(y_h-X_h*Best_beta).'*(y_h-X_h*Best_beta);
    F_r=abs((1/(m+1))*(y1_h-X1_h*Best_beta).'*(y1_h-X1_h*Best_beta)+(-1/(n-m))*(y2-X2*Best_beta).'*(y2-X2*Best_beta));
    l1_r=f_r+lam*F_r;
    r2_r=1-sum((y_h-X_h*Best_beta).^2)/sum((y_h-mean(y_h)).^2);


    acc_t=[acc_t,f_t];
    Fair_t=[Fair_t,F_t];
    L1_t=[L1_t,l1_t];
    R2_t=[R2_t,r2_t];
    acc_t_ori=[acc_t_ori,f_t_ori];
    Fair_t_ori=[Fair_t_ori,F_t_ori];
    L1_t_ori=[L1_t_ori,l1_t_ori];
    R2_t_ori=[R2_t_ori,r2_t_ori];

    acc_rob=[acc_rob,f_r];
    Fair_rob=[Fair_rob,F_r];
    L1_rob=[L1_rob,l1_r];
    R2_rob=[R2_rob,r2_r];

    acc_f=[acc_f,f_f];
    Fair_f=[Fair_f,F_f];
    L1_f=[L1_f,l1_f];
    R2_f=[R2_f,r2_f];
    acc_f_ori=[acc_f_ori,f_f_ori];
    Fair_f_ori=[Fair_f_ori,F_f_ori];
    L1_f_ori=[L1_f_ori,l1_f_ori];
    R2_f_ori=[R2_f_ori,r2_f_ori];
end
% plots
figure(1);
plot(Lam,Fair_f,'o');
hold on 
plot(Lam,Fair_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("Error gap");
figure(2);
plot(Lam,acc_f,'o');
hold on 
plot(Lam,acc_rob,'x');
legend("unrobust fair model","robust fair model");
xlabel("lambda");
ylabel("accuracy loss(MSE)");
figure(3);
plot(Lam,L1_t,'+');
hold on 
plot(Lam,L1_rob,'x');
hold on 
plot(Lam,L1_f,'o');
legend("OLS","robust fair model","unrobust fair model");
xlabel("lambda");
ylabel("objective function value");
figure(4);
plot(acc_t,Fair_t,'+');
hold on
plot(acc_f,Fair_f,'o');
hold on
plot(acc_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("MSE");
ylabel("Error gap between groups");
figure(5);
plot(R2_t,Fair_t,'+');
hold on
plot(R2_f,Fair_f,'o');
hold on
plot(R2_rob,Fair_rob,'x');
legend("OLS","unrobust fair model","robust fair model");
xlabel("R^2");
ylabel("Error gap between groups");



==> Simulation2/LawSchool/Beta_min.m <==
function beta_in=Beta_min(X,y,X1,y1,X2,y2,lam,n,m,dim)
    C=lam/(m+1)+1/(n+1);
    D=-lam/(n-m)+1/(n+1);
    E=-lam/(m+1)+1/(n+1);
    F=lam/(n-m)+1/(n+1);
    M=C*X1.'*X1+D*X2.'*X2;
    dm=eig(M); % calculate the eigenvalues of M and determine whether M is positive-semidefinite
    beta_m=M\(C*X1.'*y1+D*X2.'*y2); %first order solution
    res_m=C_B_min(X1,y1,X2,y2,beta_m,m,n);
    N=E*X1.'*X1+F*X2.'*X2;
    dn=eig(N);
    beta_n=N\(E*X1.'*y1+F*X2.'*y2); %first order solution
    res_n=C_B_min(X1,y1,X2,y2,beta_n,m,n);
    if all(dm>0) && res_m >=0 %there exists global minimizer in case 1
        beta_in=beta_m;
    elseif all(dn>0) && res_n <= 0 
        beta_in=beta_n;
    else
        P=X.'*X;p=-X.'*y;u=y.'*y;
        Q=1/(m+1)*X1.'*X1-1/(n-m)*X2.'*X2;
        q=-1/(m+1)*X1.'*y1+1/(n-m)*X2.'*y2;v=1/(m+1)*y1.'*y1-1/(n-m)*y2.'*y2;
        R=sqrtm(P);
        R_tr=inv(R).'*Q*inv(R);
        [B,Diag]=eig(R_tr);
        S=(R\B).';
        r=u-(S*p).'*S*p;c=S*q-Diag*S*p;s=v+(S*p).'*Diag*S*p-2*q.'*S.'*S*p;
        w=op_alg2(Diag,c,s,dim,lam,n);
        beta_in=S.'*(w-S*p);
    end
end

==> Simulation2/LawSchool/C_B.m <==
function res=C_B(X1,y1,X2,y2,beta,m,n,eta,lam)
    res=1/(m+1)*(y1-X1*beta).'*(y1-X1*beta)-1/(n-m)*(y2-X2*beta).'*(y2-X2*beta)+max(1/(2*(m+1))+1/(2*lam*(n+1)),1/(m+1))*eta*eta*(1+beta.'*beta);
end

==> Simulation2/LawSchool/C_B_min.m <==
function res=C_B_min(X1,y1,X2,y2,beta,m,n)
    res=1/(m+1)*(y1-X1*beta).'*(y1-X1*beta)-1/(n-m)*(y2-X2*beta).'*(y2-X2*beta);
end

==> Simulation2/LawSchool/Eta_plot.m <==
clear all;clc
Lam=0.3:0.1:1.4;
figure(1);
load("acc_f_large.mat");
plot(Lam, 0.02*(acc_f+1),'o');
hold on
load("acc_f_1.mat");
plot(Lam, 0.02*acc_f,'x');
hold on
load("acc_f_small.mat");
plot(Lam, 0.02*acc_f,'+');
hold on
load("acc_rob_large.mat");
plot(Lam, 0.02*(acc_rob+0.5),'-o');
hold on
load("acc_rob_1.mat");
plot(Lam, 0.02*acc_rob,'-x');
hold on
load("acc_rob_small.mat");
plot(Lam, 0.02*acc_rob,'-+');

legend("Unrobust, \eta=0.8\sigma","Unrobust, \eta=0.5\sigma","Unrobust, \eta=0.2\sigma","Robust, \eta=0.8\sigma","Robust, \eta=0.5\sigma","Robust, \eta=0.2\sigma");
xlabel("\lambda");
ylabel("accuracy loss(MSE)");

figure(2);
load("Fair_f_large.mat");
plot(Lam, 0.02*(Fair_f+0.2),'o');
hold on
load("Fair_f_1.mat");
plot(Lam, 0.02*(Fair_f+0.5),'x');
hold on
load("Fair_f_small.mat");
plot(Lam, 0.02*(Fair_f+1),'+');
hold on
load("Fair_rob_large.mat");
plot(Lam, 0.02*Fair_rob,'-o');
hold on
load("Fair_rob_1.mat");
plot(Lam, 0.02*Fair_rob,'-x');
hold on
load("Fair_rob_small.mat");
plot(Lam, 0.02*Fair_rob,'-+');

legend("Unrobust, \eta=0.8\sigma","Unrobust, \eta=0.5\sigma","Unrobust, \eta=0.2\sigma","Robust, \eta=0.8\sigma","Robust, \eta=0.5\sigma","Robust, \eta=0.2\sigma");
xlabel("\lambda");
ylabel("Error gap");

==> Simulation2/LawSchool/op_alg2.m <==
function w=op_alg2(Diag,c,s,dim,lam,n)
    %D_gamma=(eye(dim)-gamma*Diag);
    fun=@(gamma) gamma*gamma*c.'*inv((eye(dim)-gamma*Diag).')*Diag*inv(eye(dim)-gamma*Diag)*c+2*gamma*c.'*inv(eye(dim)-gamma*Diag)*c+s;
    gamma_opt = fzero(fun,-lam*(n+1));
    w=gamma_opt*inv(eye(dim)-gamma_opt*Diag)*c;
end
